One-loop impact factors for heavy quarkonium production: $S$-wave case

With the aim to extend the study of inclusive heavy quarkonium production at forward rapidities with the resummation of high partonic center-of-momentum-energy logarithms beyond Leading Logarithmic Approximation (LLA), the explicit analytic results for one-loop corrections to the following impact factors had been obtained: $\gamma R \to Q\bar{Q}\left[^1S_0^{[8]} \right]$, $g R \to Q\bar{Q}\left[^1S_0^{[1]} \right]$, $gR\to Q\bar{Q}\left[ ^1S_0^{[8]} \right]$ and $gR\to Q\bar{Q}\left[ ^3S_1^{[8]}\right]$, with $R$ being the Reggeized gluon and $Q$ is the heavy quark. The computation is done in the framework of Lipatov's gauge-invariant EFT for Multi-Regge processes in QCD with the tilted-Wilson-line regularisation for rapidity divergences. As expected, only single-logarithmic rapidity divergence proportional to the one-loop Regge trajectory of a gluon remains in the final result for impact-factors. Numerical comparison with Regge limits ($s/(-t) \gg 1$) of one-loop QCD amplitudes, described in the paper, provides a strong cross-check of obtained results. The relations of obtained results with other regularisation schemes for rapidity divergences used in low-$x$ physics, such as BFKL scheme, High-Energy Factorisation (HEF) scheme and shockwave scheme, are given.

==> results/ReC_g+R-1S01_LO_CA.m <==
(Pi^2*(-6 + 3*\[Tau]*(-12 + \[Tau]*(-3 + \[Tau]*(14 + 15*\[Tau])))) - 
   2*(-1 + \[Tau]^2)*(-67 - 67*\[Tau]*(2 + \[Tau]) + 
     18*(-1 + \[Tau])*\[Tau]*Log[2]) + 
   18*(Log[\[Tau]]*(2*\[Tau]^2 - 2*\[Tau]^4 + Log[\[Tau]] + 
       \[Tau]*(2 + \[Tau]*(3 + \[Tau] - \[Tau]^3))*Log[\[Tau]]) + 
     2*(-1 + \[Tau])*(1 + \[Tau])^2*(\[Tau] + (1 + \[Tau])^2*Log[\[Tau]])*
      Log[1 + \[Tau]] - (-1 + \[Tau])^2*(1 + \[Tau])^3*Log[1 + \[Tau]]^2))/
  (18*(-1 + \[Tau])*(1 + \[Tau])^3) - 
 Log[1 + 2*\[Tau] + 2*Sqrt[\[Tau]]*Sqrt[1 + \[Tau]]]^2/(2*(1 + \[Tau])) + 
 (-((-1 + \[Tau])*\[Tau]*(3 + \[Tau]*(5 + 4*\[Tau]))*
     PolyLog[2, -1 - 2*\[Tau]]) + 
   2*(-1 + \[Tau]*(-4 + \[Tau]*(2 + \[Tau]*(8 + 7*\[Tau]))))*
    PolyLog[2, -\[Tau]])/((-1 + \[Tau])*(1 + \[Tau])^3)


==> results/ReC_g+R-1S01_LO_CF.m <==
-5 + (-1 - 2*\[Tau])^(-1) + (Pi^2*\[Tau])/(3 + 3*\[Tau]) + 
 (2*ArcCosh[1 + 2*\[Tau]]*(3*Sqrt[\[Tau]]*Sqrt[1 + \[Tau]] + 
    (1 - 2*\[Tau])*ArcSinh[Sqrt[\[Tau]]]))/(1 + \[Tau]) + 
 (2*(3 + 8*\[Tau] + 6*\[Tau]^2)*Log[2])/(1 + 2*\[Tau])^2 + 3*Log[\[Tau]] - 
 (4*\[Tau]*(2 + 3*\[Tau])*Log[1 + \[Tau]])/(1 + 2*\[Tau])^2 + 
 ((-1 + 2*\[Tau])*Log[-1 - 2*(\[Tau] + Sqrt[\[Tau]]*Sqrt[1 + \[Tau]])]^2)/
  (2*(1 + \[Tau])) - (2*\[Tau]*PolyLog[2, -1 - 2*\[Tau]])/(1 + \[Tau])


==> results/ReC_g+R-1S01_LO_nF.m <==
-10/9


==> results/ReC_g+R-1S08_LO_CA.m <==
(3*Pi^2*(1 + \[Tau]*(26 + \[Tau]*(41 + 24*\[Tau]))) + 
   4*(1 + \[Tau])*(85 + 85*\[Tau]*(2 + \[Tau]) + 36*\[Tau]*Log[2]) - 
   18*(2 + \[Tau]*(1 + \[Tau])*(3 + \[Tau]^2))*Log[\[Tau]]^2 + 
   18*(1 + \[Tau])^2*Log[1 + \[Tau]]*(4 + 8*\[Tau] - 
     (1 + \[Tau])^2*Log[1 + \[Tau]]) + 36*Log[\[Tau]]*
    (-((1 + \[Tau])*(1 + \[Tau] + 2*\[Tau]^2)) + (1 + \[Tau])^3*(2 + \[Tau])*
      Log[1 + \[Tau]]))/(36*(1 + \[Tau])^3) + 
 (Sqrt[\[Tau]*(1 + \[Tau])]*
   Log[1 + 2*\[Tau] + 2*Sqrt[\[Tau]]*Sqrt[1 + \[Tau]]]*
   (-12*\[Tau]*(1 + \[Tau]) + Sqrt[\[Tau]*(1 + \[Tau])]*(-4 + 8*\[Tau])*
     Log[Sqrt[\[Tau]] + Sqrt[1 + \[Tau]]] + Sqrt[\[Tau]*(1 + \[Tau])]*
     Log[1 + 2*\[Tau] + 2*Sqrt[\[Tau]]*Sqrt[1 + \[Tau]]] - 
    2*\[Tau]*Sqrt[\[Tau]*(1 + \[Tau])]*
     Log[1 + 2*\[Tau] + 2*Sqrt[\[Tau]]*Sqrt[1 + \[Tau]]]))/
  (4*\[Tau]*(1 + \[Tau])^2) + 
 (-(\[Tau]*(3 + \[Tau]*(4 + 3*\[Tau]))*PolyLog[2, -1 - 2*\[Tau]]) + 
   4*\[Tau]*(2 + \[Tau]*(3 + 2*\[Tau]))*PolyLog[2, -\[Tau]])/(1 + \[Tau])^3


==> results/ReC_g+R-1S08_LO_CF.m <==
(((1 + \[Tau])*(-36 + 3*Pi^2 + 12*(1 + \[Tau])*(3 + 8*\[Tau] + 6*\[Tau]^2)*
      Log[2] + 18*(1 + \[Tau])*(1 + 2*\[Tau])^2*Log[\[Tau]] + 
     8*\[Tau]*(-21 + Pi^2 - 6*Log[1 + \[Tau]]) - 
     8*\[Tau]^3*(15 + 2*Pi^2 + 9*Log[1 + \[Tau]]) - 
     4*\[Tau]^2*(63 + Pi^2 + 30*Log[1 + \[Tau]])))/(1 + 2*\[Tau])^2 + 
  (6*Sqrt[1 + \[Tau]]*Log[1 + 2*(\[Tau] + Sqrt[\[Tau]*(1 + \[Tau])])]*
    (6*\[Tau]*(1 + \[Tau]) - Sqrt[\[Tau]]*Sqrt[1 + \[Tau]]*
      Log[-Sqrt[\[Tau]] + Sqrt[1 + \[Tau]]] + Sqrt[\[Tau]]*Sqrt[1 + \[Tau]]*
      Log[Sqrt[\[Tau]] + Sqrt[1 + \[Tau]]] - 
     (Sqrt[\[Tau]]*Sqrt[1 + \[Tau]]*
       Log[1 + 2*(\[Tau] + Sqrt[\[Tau]*(1 + \[Tau])])])/2 - 
     2*\[Tau]*(-(Sqrt[\[Tau]]*Sqrt[1 + \[Tau]]*
         Log[-Sqrt[\[Tau]] + Sqrt[1 + \[Tau]]]) + 
       Sqrt[\[Tau]]*Sqrt[1 + \[Tau]]*Log[Sqrt[\[Tau]] + Sqrt[1 + \[Tau]]] - 
       (Sqrt[\[Tau]]*Sqrt[1 + \[Tau]]*
         Log[1 + 2*(\[Tau] + Sqrt[\[Tau]*(1 + \[Tau])])])/2)))/Sqrt[\[Tau]] - 
  12*\[Tau]*(1 + \[Tau])*PolyLog[2, -1 - 2*\[Tau]])/(6*(1 + \[Tau])^2)


==> results/ReC_g+R-1S08_LO_nF.m <==
-10/9


==> results/ReC_g+R-3S18_LO_CA.m <==
((1 + 2*\[Tau])*(2*(1 + \[Tau])^3*(55 + \[Tau]*(140 + 73*\[Tau])) + 
     3*Pi^2*(5 + \[Tau] + \[Tau]^2*
        (11 + \[Tau]*(9 + 2*\[Tau]*(6 + \[Tau]))))) + 
   12*(1 + \[Tau])*
    (-3 + \[Tau]*(-27 + \[Tau]*(-25 + \[Tau]*
          (59 + 4*\[Tau]*(13 + 4*\[Tau])))))*Log[2] - 
   9*(1 + 2*\[Tau])*(2 + \[Tau]*(10 + \[Tau]*(1 + \[Tau])*
        (7 + \[Tau]*(2 + \[Tau]))))*Log[\[Tau]]^2 + 
   72*(1 + \[Tau])^2*(-1 + \[Tau]*(-4 + (-4 + \[Tau])*\[Tau]))*
    Log[1 + \[Tau]] + 6*(1 + \[Tau])*(1 + 2*\[Tau])*Log[\[Tau]]*
    (3 + \[Tau]*(-3 + \[Tau]*(29 + \[Tau]*(19 + 8*\[Tau]))) + 
     3*(1 + \[Tau])^4*Log[1 + \[Tau]]))/(18*(1 + \[Tau])^5*(1 + 2*\[Tau])) + 
 (Sqrt[\[Tau]*(1 + \[Tau])]*
   Log[1 + 2*\[Tau] + 2*Sqrt[\[Tau]]*Sqrt[1 + \[Tau]]]*
   (4*\[Tau]*(1 + \[Tau])*(7 + \[Tau]) + 8*Sqrt[\[Tau]*(1 + \[Tau])]*
     Log[Sqrt[\[Tau]] + Sqrt[1 + \[Tau]]] - 
    4*\[Tau]*Sqrt[\[Tau]*(1 + \[Tau])]*(5 + \[Tau])*
     Log[Sqrt[\[Tau]] + Sqrt[1 + \[Tau]]] - 2*Sqrt[\[Tau]*(1 + \[Tau])]*
     Log[1 + 2*\[Tau] + 2*Sqrt[\[Tau]]*Sqrt[1 + \[Tau]]] + 
    \[Tau]*Sqrt[\[Tau]*(1 + \[Tau])]*(5 + \[Tau])*
     Log[1 + 2*\[Tau] + 2*Sqrt[\[Tau]]*Sqrt[1 + \[Tau]]]))/
  (2*\[Tau]*(1 + \[Tau])^4) + 
 ((2 + \[Tau] - 15*\[Tau]^2 - 9*\[Tau]^3 - 3*\[Tau]^4)*
    PolyLog[2, -1 - 2*\[Tau]] + 2*(-1 - 5*\[Tau] + 3*\[Tau]^2 + \[Tau]^3 + 
     2*\[Tau]^4)*PolyLog[2, -\[Tau]])/(1 + \[Tau])^5


==> results/ReC_g+R-3S18_LO_CF.m <==
-4 + (Pi^2*(5 + \[Tau])*(-1 + 2*\[Tau]))/(3*(1 + \[Tau])^3) + 
 2/(1 + 2*\[Tau]) + 
 ((11 + \[Tau]*(56 + \[Tau]*(83 + 2*\[Tau]*(19 + 6*\[Tau]))))*Log[4])/
  (1 + 3*\[Tau] + 2*\[Tau]^2)^2 + 3*Log[\[Tau]] + 
 (4*(4 + \[Tau]*(19 + \[Tau]*(22 + \[Tau])))*Log[1 + \[Tau]])/
  (1 + 3*\[Tau] + 2*\[Tau]^2)^2 - 
 (4*Sqrt[\[Tau]]*(7 + \[Tau])*
   Log[1 + 2*\[Tau] + 2*Sqrt[\[Tau]*(1 + \[Tau])]])/(1 + \[Tau])^(5/2) + 
 ((-2 + \[Tau]*(5 + \[Tau]))*Log[1 + 2*\[Tau] + 2*Sqrt[\[Tau]*(1 + \[Tau])]]^
    2)/(1 + \[Tau])^3 + (2*(-1 + \[Tau]*(6 + \[Tau]))*
   PolyLog[2, -1 - 2*\[Tau]])/(1 + \[Tau])^3


==> results/ReC_g+R-3S18_LO_nF.m <==
-1/9*(2*(8 + 13*\[Tau] + 5*\[Tau]^2) + (9 + 9*\[Tau] + 6*\[Tau]^2)*
    Log[\[Tau]])/(1 + \[Tau])^2


==> results/ReC_g+R-3S18_LS-1_CA.m <==
(4*(1 + \[Tau])^3*(3 + \[Tau])*(1 + 2*\[Tau]) + 
   Pi^2*(-3 + \[Tau]*(3 + \[Tau]*(27 + \[Tau]*(29 - 4*(-5 + \[Tau])*
            \[Tau])))) + 4*(1 + \[Tau])*
    (11 + \[Tau]*(75 + \[Tau]*(137 + \[Tau]*(69 + 20*\[Tau]))))*Log[2] + 
   (1 + 2*\[Tau])*Log[\[Tau]]*
    (2*(1 + \[Tau])*(5 + \[Tau]*(35 + \[Tau]*(19 + 13*\[Tau]))) - 
     3*(-1 + \[Tau])*(1 + \[Tau]*(6 + \[Tau]*(3 + 2*\[Tau])))*Log[\[Tau]]) + 
   24*Log[1 + \[Tau]] + 24*\[Tau]*
    (6 + \[Tau]*(13 + \[Tau]*(11 - (-2 + \[Tau])*\[Tau])))*Log[1 + \[Tau]])/
  (6*(1 + \[Tau])^5*(1 + 2*\[Tau])) - 
 (Sqrt[\[Tau]*(1 + \[Tau])]*
   Log[1 + 2*\[Tau] + 2*Sqrt[\[Tau]]*Sqrt[1 + \[Tau]]]*
   (4*\[Tau]*(7 + 8*\[Tau] + \[Tau]^2) - 4*Sqrt[\[Tau]*(1 + \[Tau])]*
     (-2 + 5*\[Tau] + \[Tau]^2)*Log[Sqrt[\[Tau]] + Sqrt[1 + \[Tau]]] + 
    Sqrt[\[Tau]*(1 + \[Tau])]*(-2 + 5*\[Tau] + \[Tau]^2)*
     Log[1 + 2*\[Tau] + 2*Sqrt[\[Tau]]*Sqrt[1 + \[Tau]]]))/
  (2*\[Tau]*(1 + \[Tau])^4) + 
 ((-2 + \[Tau]*(-1 + 3*\[Tau]*(5 + \[Tau]*(3 + \[Tau]))))*
    PolyLog[2, -1 - 2*\[Tau]] - 2*(-1 + \[Tau])*
    (1 + \[Tau]*(6 + \[Tau]*(3 + 2*\[Tau])))*PolyLog[2, -\[Tau]])/
  (1 + \[Tau])^5


==> results/ReC_g+R-3S18_LS-1_CF.m <==
-1/3*((1 + 2*\[Tau])*(6*(1 + \[Tau])^3 + Pi^2*(5 + \[Tau])*(-1 + 2*\[Tau])*
       (1 + 2*\[Tau])) + 12*(1 + \[Tau])*
     (4 + \[Tau]*(19 + \[Tau]*(22 + \[Tau])))*Log[2] + 
    12*(1 + \[Tau])*(4 + \[Tau]*(19 + \[Tau]*(22 + \[Tau])))*Log[1 + \[Tau]])/
   ((1 + \[Tau])^3*(1 + 2*\[Tau])^2) + 
 (Sqrt[\[Tau]*(1 + \[Tau])]*
   Log[1 + 2*\[Tau] + 2*Sqrt[\[Tau]]*Sqrt[1 + \[Tau]]]*
   (4*\[Tau]*(7 + 8*\[Tau] + \[Tau]^2) - 4*Sqrt[\[Tau]*(1 + \[Tau])]*
     (-2 + 5*\[Tau] + \[Tau]^2)*Log[Sqrt[\[Tau]] + Sqrt[1 + \[Tau]]] + 
    Sqrt[\[Tau]*(1 + \[Tau])]*(-2 + 5*\[Tau] + \[Tau]^2)*
     Log[1 + 2*\[Tau] + 2*Sqrt[\[Tau]]*Sqrt[1 + \[Tau]]]))/
  (\[Tau]*(1 + \[Tau])^4) - (2*(-1 + 6*\[Tau] + \[Tau]^2)*
   PolyLog[2, -1 - 2*\[Tau]])/(1 + \[Tau])^3


==> results/ReC_g+R-3S18_LS-1_nF.m <==
(2 + 2*\[Tau] + Log[\[Tau]] - \[Tau]*Log[\[Tau]])/(3*(1 + \[Tau])^2)


==> results/ReC_g+R-3S18_LS-2_CA.m <==
(2*(1 + 2*\[Tau])*(-1 + \[Tau]*(-2 + \[Tau]^2*(2 + \[Tau]) - 
       Pi^2*(3 + \[Tau]^2))) - 4*(1 + \[Tau])*
    (8 + \[Tau]*(47 + \[Tau]*(76 + 25*\[Tau])))*Log[2] - 
   2*(1 + \[Tau])*(1 + 2*\[Tau])*(5 + \[Tau]*(22 + 5*\[Tau]))*Log[\[Tau]] + 
   3*(-1 + \[Tau])*(1 + 2*\[Tau])*(1 + \[Tau]*(4 + \[Tau]))*Log[\[Tau]]^2 - 
   12*(1 + \[Tau])^2*(1 + \[Tau]*(4 + 5*\[Tau]))*Log[1 + \[Tau]])/
  (6*(1 + \[Tau])^4*(1 + 2*\[Tau])) + 
 (Sqrt[\[Tau]*(1 + \[Tau])]*
   Log[1 + 2*\[Tau] + 2*Sqrt[\[Tau]]*Sqrt[1 + \[Tau]]]*
   (12*\[Tau]*(1 + \[Tau]) + (4 - 8*\[Tau])*Sqrt[\[Tau]*(1 + \[Tau])]*
     Log[Sqrt[\[Tau]] + Sqrt[1 + \[Tau]]] + Sqrt[\[Tau]*(1 + \[Tau])]*
     (-1 + 2*\[Tau])*Log[1 + 2*\[Tau] + 2*Sqrt[\[Tau]]*Sqrt[1 + \[Tau]]]))/
  (2*\[Tau]*(1 + \[Tau])^3) + 
 ((2 + 3*\[Tau] - 6*\[Tau]^2 - 3*\[Tau]^3)*PolyLog[2, -1 - 2*\[Tau]] + 
   2*(-1 - 3*\[Tau] + 3*\[Tau]^2 + \[Tau]^3)*PolyLog[2, -\[Tau]])/
  (1 + \[Tau])^4


==> results/ReC_g+R-3S18_LS-2_CF.m <==
(2*(Pi^2*(-1 + 4*\[Tau]^2) + 6*(1 + \[Tau])*(2 + 5*\[Tau])*Log[2] + 
    6*(1 + \[Tau])*(2 + 5*\[Tau])*Log[1 + \[Tau]]))/
  (3*(1 + \[Tau])^2*(1 + 2*\[Tau])) + 
 (Sqrt[\[Tau]*(1 + \[Tau])]*
   Log[1 + 2*\[Tau] + 2*Sqrt[\[Tau]]*Sqrt[1 + \[Tau]]]*
   (-12*\[Tau]*(1 + \[Tau]) + Sqrt[\[Tau]*(1 + \[Tau])]*(-4 + 8*\[Tau])*
     Log[Sqrt[\[Tau]] + Sqrt[1 + \[Tau]]] + Sqrt[\[Tau]*(1 + \[Tau])]*
     Log[1 + 2*\[Tau] + 2*Sqrt[\[Tau]]*Sqrt[1 + \[Tau]]] - 
    2*\[Tau]*Sqrt[\[Tau]*(1 + \[Tau])]*
     Log[1 + 2*\[Tau] + 2*Sqrt[\[Tau]]*Sqrt[1 + \[Tau]]]))/
  (\[Tau]*(1 + \[Tau])^3) + (2*(-1 + 2*\[Tau])*PolyLog[2, -1 - 2*\[Tau]])/
  (1 + \[Tau])^2


==> results/ReC_g+R-3S18_LS-2_nF.m <==
-((1 + \[Tau] + Log[\[Tau]])/(3 + 3*\[Tau]))


==> results/ReC_gamma+R-1S08_LO_CA.m <==
(3*Pi^2*(1 + 2*\[Tau])*(1 + \[Tau]*(-25 + (-1 + \[Tau])*\[Tau]*
        (21 + 16*\[Tau]))) + 8*(-1 + \[Tau]^2)*
    (38 + 38*\[Tau]*(4 + \[Tau]*(5 + 2*\[Tau])) + 
     9*\[Tau]*(2 + \[Tau]*(5 + \[Tau]))*Log[2]) + 
   18*(1 + 2*\[Tau])*Log[\[Tau]]*(2 - 2*\[Tau]^4 + Log[\[Tau]] + 
     \[Tau]*(-4 + \[Tau]*(-6 + (-4 + \[Tau])*\[Tau]))*Log[\[Tau]]) - 
   72*Log[1 + \[Tau]] + 72*\[Tau]*
    (-4 + \[Tau]*(-5 + \[Tau] + 3*\[Tau]^2*(2 + \[Tau])))*Log[1 + \[Tau]])/
  (36*(-1 + \[Tau])*(1 + \[Tau])^3*(1 + 2*\[Tau])) + 
 (Sqrt[\[Tau]*(1 + \[Tau])]*
   Log[1 + 2*\[Tau] + 2*Sqrt[\[Tau]]*Sqrt[1 + \[Tau]]]*
   (-12*\[Tau]*(1 + \[Tau]) + Sqrt[\[Tau]*(1 + \[Tau])]*(-1 + 2*\[Tau])*
     Log[1 + 2*\[Tau] + 2*Sqrt[\[Tau]]*Sqrt[1 + \[Tau]]]))/
  (4*\[Tau]*(1 + \[Tau])^2) + 
 ((-1 + \[Tau] + \[Tau]^3 - \[Tau]^4)*PolyLog[2, -1 - 2*\[Tau]] + 
   2*(1 + \[Tau]*(-4 + \[Tau]*(-6 + (-4 + \[Tau])*\[Tau])))*
    PolyLog[2, -\[Tau]])/((-1 + \[Tau])*(1 + \[Tau])^3)


==> results/ReC_gamma+R-1S08_LO_CF.m <==
(-33 + Pi^2*(3 - 4*\[Tau]) - 30*\[Tau] + 
  (-3 - 6*\[Tau] + 12*(3 + \[Tau]*(11 + 14*\[Tau]))*Log[2])/
   (1 + 2*\[Tau])^2 + (18*(1 + \[Tau]*(5 + 8*\[Tau]))*Log[\[Tau]])/
   (1 + 2*\[Tau])^2 + (72*\[Tau]^3*(Log[2] + Log[\[Tau]] - Log[1 + \[Tau]]))/
   (1 + 2*\[Tau])^2 - (24*\[Tau]*(2 + 5*\[Tau])*Log[1 + \[Tau]])/
   (1 + 2*\[Tau])^2 + 36*Sqrt[\[Tau]]*Sqrt[1 + \[Tau]]*
   Log[1 + 2*(\[Tau] + Sqrt[\[Tau]*(1 + \[Tau])])] - 
  (3*(-1 + 2*\[Tau])*(Sqrt[\[Tau]]*Sqrt[1 + \[Tau]]*Sqrt[\[Tau]*(1 + \[Tau])]*
      (2*Log[2] + Log[\[Tau]])*
      Log[1 + 2*(\[Tau] - Sqrt[\[Tau]*(1 + \[Tau])])] + 
     Sqrt[\[Tau]]*Sqrt[1 + \[Tau]]*Sqrt[\[Tau]*(1 + \[Tau])]*
      (2*Log[2] + Log[\[Tau]])*
      Log[1 + 2*(\[Tau] + Sqrt[\[Tau]*(1 + \[Tau])])] + 
     2*Sqrt[\[Tau]]*Sqrt[1 + \[Tau]]*
      Log[1 + 2*(\[Tau] + Sqrt[\[Tau]*(1 + \[Tau])])]*
      (-(Sqrt[\[Tau]]*Sqrt[1 + \[Tau]]*Log[-Sqrt[\[Tau]] + 
           Sqrt[1 + \[Tau]]]) + Sqrt[\[Tau]]*Sqrt[1 + \[Tau]]*
        Log[Sqrt[\[Tau]] + Sqrt[1 + \[Tau]]] - 
       (Sqrt[\[Tau]]*Sqrt[1 + \[Tau]]*
         Log[1 + 2*(\[Tau] + Sqrt[\[Tau]*(1 + \[Tau])])])/2) + 
     2*Sqrt[\[Tau]]*Sqrt[1 + \[Tau]]*Log[-Sqrt[\[Tau]] + Sqrt[1 + \[Tau]]]*
      (Sqrt[\[Tau]]*Sqrt[1 + \[Tau]]*
        Log[1 + 2*(\[Tau] - Sqrt[\[Tau]*(1 + \[Tau])])] + 
       Sqrt[\[Tau]]*Sqrt[1 + \[Tau]]*
        Log[1 + 2*(\[Tau] + Sqrt[\[Tau]*(1 + \[Tau])])])))/
   (\[Tau]*(1 + \[Tau])) - 12*\[Tau]*PolyLog[2, -1 - 2*\[Tau]])/
 (6*(1 + \[Tau]))


==> results/ReC_gamma+R-1S08_LO_nF.m <==
-10/9


==> results/one-loop-coefficients.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    131559,       2867]
NotebookOptionsPosition[    128090,       2799]
NotebookOutlinePosition[    128493,       2815]
CellTagsIndexPosition[    128450,       2812]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["\<\
Amplitude-level coefficients of the Lorentz-structure expansion. \
\[OpenCurlyDoubleQuote]LO\[CloseCurlyDoubleQuote] means the coefficient in \
front of LO amplitude, for 3S1^8 production, two other gauge-invariant \
Lorentz structures appear: LS-1 and LS-2.

The perturbative expansion parameter is \[Alpha]s/(4 \[Pi]). 

For the divergent parts see the text of the paper, only finite parts are \
reported in the auxiliary files.\
\>", "Text",
 CellChangeTimes->{{3.933667665851275*^9, 3.9336677135124063`*^9}, {
  3.933668320088087*^9, 
  3.93366847106329*^9}},ExpressionUUID->"8bac1e55-9a7d-449d-b07a-\
b07176be5702"],

Cell[CellGroupData[{

Cell["Coefficients of the finite parts in front of nF", "Section",
 CellChangeTimes->{{3.9336676471127377`*^9, 3.933667663463068*^9}, 
   3.933667721124607*^9},ExpressionUUID->"b1389a0d-12b1-435e-a2a7-\
cc8fdef280f6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"coeff", "[", 
   RowBox[{"\"\<\[Gamma]+R->1S08\>\"", ",", "nF"}], "]"}], "=", 
  RowBox[{"Get", "[", 
   RowBox[{
    RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
    "\"\<ReC_gamma+R-1S08_LO_nF.m\>\""}], "]"}]}]], "Input",
 CellChangeTimes->{{3.933667583668621*^9, 3.933667637479501*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"c1dfa01e-2661-45bc-8287-da529fe2c7f6"],

Cell[BoxData[
 FormBox[
  RowBox[{"-", 
   FractionBox["10", "9"]}], TraditionalForm]], "Output",
 CellChangeTimes->{3.933667638028637*^9, 3.9336677258707314`*^9},
 CellLabel->"Out[2]=",ExpressionUUID->"19c8bf00-b871-45cc-927e-1f02ee1a7407"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"coeff", "[", 
   RowBox[{"\"\<g+R->1S01\>\"", ",", "nF"}], "]"}], "=", 
  RowBox[{"Get", "[", 
   RowBox[{
    RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
    "\"\<ReC_g+R-1S01_LO_nF.m\>\""}], "]"}]}]], "Input",
 CellChangeTimes->{{3.933667733767733*^9, 3.9336677412075653`*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"c8b0df86-52cd-4006-aa3b-a730e48b2593"],

Cell[BoxData[
 FormBox[
  RowBox[{"-", 
   FractionBox["10", "9"]}], TraditionalForm]], "Output",
 CellChangeTimes->{3.9336677431904488`*^9},
 CellLabel->"Out[3]=",ExpressionUUID->"242aa950-86f4-46d2-ab84-5576a80be8e6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"coeff", "[", 
   RowBox[{"\"\<g+R->1S08\>\"", ",", "nF"}], "]"}], "=", 
  RowBox[{"Get", "[", 
   RowBox[{
    RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
    "\"\<ReC_g+R-1S08_LO_nF.m\>\""}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9336677481996098`*^9, 3.933667751879798*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"db673021-f60c-4f0e-929a-e0a22b9ef73b"],

Cell[BoxData[
 FormBox[
  RowBox[{"-", 
   FractionBox["10", "9"]}], TraditionalForm]], "Output",
 CellChangeTimes->{3.9336677532023697`*^9},
 CellLabel->"Out[4]=",ExpressionUUID->"008a0374-41a0-439b-9cce-527c5ceafd48"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"coeff", "[", 
   RowBox[{"\"\<g+R->3S18\>\"", ",", "nF", ",", "\"\<LO\>\""}], "]"}], "=", 
  RowBox[{"Get", "[", 
   RowBox[{
    RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
    "\"\<ReC_g+R-3S18_LO_nF.m\>\""}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"coeff", "[", 
   RowBox[{"\"\<g+R->3S18\>\"", ",", "nF", ",", "\"\<LS-1\>\""}], "]"}], "=", 
  
  RowBox[{"Get", "[", 
   RowBox[{
    RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
    "\"\<ReC_g+R-3S18_LS-1_nF.m\>\""}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"coeff", "[", 
   RowBox[{"\"\<g+R->3S18\>\"", ",", "nF", ",", "\"\<LS-2\>\""}], "]"}], "=", 
  
  RowBox[{"Get", "[", 
   RowBox[{
    RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
    "\"\<ReC_g+R-3S18_LS-2_nF.m\>\""}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.933667757175766*^9, 3.933667797943777*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"4150fc36-6d9d-4ff6-b364-a1258f7e3413"],

Cell[BoxData[
 FormBox[
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"5", " ", 
         SuperscriptBox["\[Tau]", "2"]}], "+", 
        RowBox[{"13", " ", "\[Tau]"}], "+", "8"}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"6", " ", 
         SuperscriptBox["\[Tau]", "2"]}], "+", 
        RowBox[{"9", " ", "\[Tau]"}], "+", "9"}], ")"}], " ", 
      RowBox[{"log", "(", "\[Tau]", ")"}]}]}], 
    RowBox[{"9", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"\[Tau]", "+", "1"}], ")"}], "2"]}]]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{{3.9336677764022627`*^9, 3.933667798434881*^9}},
 CellLabel->"Out[6]=",ExpressionUUID->"359c36bc-a564-4eea-8a5b-b913315606e7"],

Cell[BoxData[
 FormBox[
  FractionBox[
   RowBox[{
    RowBox[{"2", " ", "\[Tau]"}], "+", 
    RowBox[{"\[Tau]", " ", 
     RowBox[{"(", 
      RowBox[{"-", 
       RowBox[{"log", "(", "\[Tau]", ")"}]}], ")"}]}], "+", 
    RowBox[{"log", "(", "\[Tau]", ")"}], "+", "2"}], 
   RowBox[{"3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"\[Tau]", "+", "1"}], ")"}], "2"]}]], 
  TraditionalForm]], "Output",
 CellChangeTimes->{{3.9336677764022627`*^9, 3.933667798472134*^9}},
 CellLabel->"Out[7]=",ExpressionUUID->"b3dd9707-f888-4ed2-8c7a-225cf99ce09f"],

Cell[BoxData[
 FormBox[
  RowBox[{"-", 
   FractionBox[
    RowBox[{"\[Tau]", "+", 
     RowBox[{"log", "(", "\[Tau]", ")"}], "+", "1"}], 
    RowBox[{
     RowBox[{"3", " ", "\[Tau]"}], "+", "3"}]]}], TraditionalForm]], "Output",\

 CellChangeTimes->{{3.9336677764022627`*^9, 3.933667798491317*^9}},
 CellLabel->"Out[8]=",ExpressionUUID->"e412f0c0-29bb-4820-a874-7ba3745311c3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LogLinearPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"coeff", "[", 
      RowBox[{"\"\<\[Gamma]+R->1S08\>\"", ",", "nF"}], "]"}], ",", 
     RowBox[{"coeff", "[", 
      RowBox[{"\"\<g+R->3S18\>\"", ",", "nF", ",", "\"\<LO\>\""}], "]"}], ",", 
     RowBox[{"coeff", "[", 
      RowBox[{"\"\<g+R->3S18\>\"", ",", "nF", ",", "\"\<LS-1\>\""}], "]"}], 
     ",", 
     RowBox[{"coeff", "[", 
      RowBox[{"\"\<g+R->3S18\>\"", ",", "nF", ",", "\"\<LS-2\>\""}], "]"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Tau]", ",", "0.001", ",", "1000"}], "}"}], ",", 
   RowBox[{"PlotLabel", "\[Rule]", "\"\<nF coefficients\>\""}], ",", 
   RowBox[{"PlotLegends", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<\[Gamma]R->1S08, gR->1S08 and gR->1S01\>\"", ",", 
      "\"\<gR->3S18, LO Lorentz ztructure\>\"", ",", 
      "\"\<gR->3S18, NLO Lorentz structure 1\>\"", ",", 
      "\"\<gR->3S18, NLO Lorentz structure 2\>\""}], "}"}]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.933669087769701*^9, 3.933669142121272*^9}},
 CellLabel->
  "In[108]:=",ExpressionUUID->"63725ca5-a98c-4307-8c0d-3c417d757d23"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    GraphicsBox[{{{{}, {}, 
        TagBox[{
          Directive[
           Opacity[1.], 
           RGBColor[0.368417, 0.506779, 0.709798], 
           AbsoluteThickness[1.6]], 
          LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ/UV1SVvXQukDRTLHC2WOf9xv94ejbJMYgt9+KTf1
VrcUnK+avn77uThJOL+c64PeNlcJON81aq2VopE4nC836dFOA3YxOH/1DbE4
4w8icL4L++HSWweF4fyIR68VWWcKwfkKZ4Q/K7UIwvlf5m42fxouAOf//LPE
ybSeD85nFL9jtzySB6GfkVkpiZULzl/OoeHPfJMd4d4HNslva1nh/NsC3gvu
6TLD+TfjwtW3sTIi5H8u01ob+3c/jH+lYPasXf9/wPm/2/NvRLp8gfOVFuVc
4LN7D+e/W/lJnHnyMzhf80n+N9OoW3B+7v5rkgazD8L5/3bO0Zx59oA9jP9/
Buf/lwK34fz7X1b2vLJ9Buc/ucNfZ7PuPZzfanDiqUXlFzj/hHnPj7bTP+D8
u/MKbJ2r/8L5E1N1yme+ZXCA8fcoLVfrEmKG8y/wG703TGOF82vu78v9PJEd
zhe8H82a84YTzrc7+CvonxwPnF/itaC8040Pzj/FuPpWqp8AnL/sfNuVyamC
cH751ldRslOE4Pwz7y76KO8VhvNzJXdJml0SgfOZYrSKl/wThfMf989eLi8u
Dud7iE9wF9eSgPMXbeMpyQqRRMi7d1WfypKC8+eZiTdqsUnD+dD8AucDAIwp
pog=
           "]]}, Annotation[#, "Charting`Private`Tag$11979#1"]& ], 
        TagBox[{
          Directive[
           Opacity[1.], 
           RGBColor[0.880722, 0.611041, 0.142051], 
           AbsoluteThickness[1.6]], 
          LineBox[CompressedData["
1:eJwB8QEO/iFib1JlAgAAAB4AAAACAAAArHcz32DSEcDotypQThMFQCDME/Mi
hBHA7L7K+ChyBED0nbM35VcQwPz7yM+qBAJA+fykQjV/DsCyXM3n6Xr/PwEX
3D6nWQzAnGIyehz++j8gAQMiYgUKwH6+yDruGvY/pwgoTwPZB8DmZ91XcYnx
P0XgPGPtfQXA6UGpnJMw6T/bEEug3i0DwOzZ9oXBId8/2V5XJ7YFAcCwwehh
NfTKP9v5piqtXf2/xLCMPGt+tL/UcJuauv/4vy7MmI0Ht9W/+4dv2FlE9L8O
y4XNFUXjvyKibNAOPu+/eiUDqmXM6r/uqfIXA5Pmv5d511o8ivC/KeRv9jVa
2r9f6u5RnIjzv22/1hkwm8G/SfJd/LT79b/+uZwpmc3AP8yvqB3vI/i//5gJ
/+kQ2z8T1AxtKlP6v9/0qYzqPeY/Vi9SwJFU/L/k3A9+PK7vP1B1CIeAkv6/
hTDI5Th59D+ZmQpaZHQAwMg3jPiGy/g/MrRuVyGeAcDdnnA9Q3v9P2G7Ot0L
9QLAkWUsd5ntAECLpBeQhUUEwLwipyaKEgNAp3FbzKObBcDQDzLvMWYFQPMz
gHApGQfAfN++bfORB0BRnIbR94MIwBHfWwVs7AlAAqbD/jYSCsAFpFmUaR4L
QOZRH4sS3grA57T5Yg==
           "]]}, 
         Annotation[#, "Charting`Private`Tag$11979#2"]& ], 
        TagBox[{
          Directive[
           Opacity[1.], 
           RGBColor[0.560181, 0.691569, 0.194885], 
           AbsoluteThickness[1.6]], 
          LineBox[CompressedData["
1:eJwtmXk01P/3x+3DjDVZp5AkoVSKRF6vPpW0obJEyJJShLKVNVlHSWglQkIk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           "]]}, 
         Annotation[#, "Charting`Private`Tag$11979#3"]& ], 
        TagBox[{
          Directive[
           Opacity[1.], 
           RGBColor[0.922526, 0.385626, 0.209179], 
           AbsoluteThickness[1.6]], 
          LineBox[CompressedData["
1:eJwt2Hk8VN/7AHBLQyQ7M2OyJlspKfpYz4loVaE9qXyiRZKlKKLsW1H5lC1J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           "]]}, 
         Annotation[#, "Charting`Private`Tag$11979#4"]& ]}}, {}}, {
     DisplayFunction -> Identity, 
      Method -> {
       "DefaultBoundaryStyle" -> Automatic, 
        "DefaultGraphicsInteraction" -> {
         "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
          "Effects" -> {
           "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
            "Droplines" -> {
             "freeformCursorMode" -> True, 
              "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
        "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> 
        None}, DisplayFunction -> Identity, DisplayFunction -> Identity, 
      Ticks -> {
        Charting`ScaledTicks[
        "Log", {Log, Exp}, "Nice", WorkingPrecision -> MachinePrecision, 
         RotateLabel -> 0], Automatic}, AxesOrigin -> {-6.907755278982137, 0},
       FrameTicks -> {{Automatic, Automatic}, {
         Charting`ScaledTicks[
         "Log", {Log, Exp}, "Nice", WorkingPrecision -> MachinePrecision, 
          RotateLabel -> 0], 
         Charting`ScaledFrameTicks[{Log, Exp}]}}, GridLines -> {None, None}, 
      DisplayFunction -> Identity, PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.05], 
         Scaled[0.05]}}, PlotRangeClipping -> True, ImagePadding -> All, 
      DisplayFunction -> Identity, 
      Method -> {
       "DefaultBoundaryStyle" -> Automatic, 
        "DefaultGraphicsInteraction" -> {
         "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
          "Effects" -> {
           "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
            "Droplines" -> {
             "freeformCursorMode" -> True, 
              "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
        "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> 
        None, "ClippingRange" -> {{{-6.907754997032942, 
         6.907754997032942}, {-5.714651420600496, 
         5.123746959998163}}, {{-6.907754997032942, 
         6.907754997032942}, {-3.358433806317623, 2.6344267142330757`}}}}, 
      DisplayFunction -> Identity, AspectRatio -> 
      NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
      AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, 
      CoordinatesToolOptions -> {"DisplayFunction" -> ({
          Exp[
           Part[#, 1]], 
          Part[#, 2]}& ), "CopiedValueFunction" -> ({
          Exp[
           Part[#, 1]], 
          Part[#, 2]}& )}, DisplayFunction :> Identity, 
      Frame -> {{False, False}, {False, False}}, 
      FrameLabel -> {{None, None}, {None, None}}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], 
      Method -> {
       "DefaultBoundaryStyle" -> Automatic, 
        "DefaultGraphicsInteraction" -> {
         "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
          "Effects" -> {
           "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
            "Droplines" -> {
             "freeformCursorMode" -> True, 
              "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
        "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> 
        None}, PlotLabel -> FormBox["\"nF coefficients\"", TraditionalForm], 
      PlotRange -> NCache[{{-6.907755278982137, 
          Log[1000]}, {-3.358433806317623, 
         2.6344267142330757`}}, {{-6.907755278982137, 
        6.907755278982137}, {-3.358433806317623, 2.6344267142330757`}}], 
      PlotRangeClipping -> True, PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.02], 
         Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}], 
    FormBox[
     FormBox[
      TemplateBox[{
       "\"\[Gamma]R->1S08, gR->1S08 and gR->1S01\"", 
        "\"gR->3S18, LO Lorentz ztructure\"", 
        "\"gR->3S18, NLO Lorentz structure 1\"", 
        "\"gR->3S18, NLO Lorentz structure 2\""}, "LineLegend", 
       DisplayFunction -> (FormBox[
         StyleBox[
          StyleBox[
           PaneBox[
            TagBox[
             GridBox[{{
                TagBox[
                 GridBox[{{
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}, {
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #4}}, 
                  GridBoxAlignment -> {
                   "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                  AutoDelete -> False, 
                  GridBoxDividers -> {
                   "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                  GridBoxItemSize -> {
                   "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                  GridBoxSpacings -> {
                   "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
              GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
              AutoDelete -> False, 
              GridBoxItemSize -> {
               "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
              GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
             "Grid"], Alignment -> Left, AppearanceElements -> None, 
            ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
            "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
          FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
          False], TraditionalForm]& ), 
       InterpretationFunction :> (RowBox[{"LineLegend", "[", 
          RowBox[{
            RowBox[{"{", 
              RowBox[{
                RowBox[{"Directive", "[", 
                  RowBox[{
                    RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                    
                    TemplateBox[<|
                    "color" -> RGBColor[0.368417, 0.506779, 0.709798]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
                ",", 
                RowBox[{"Directive", "[", 
                  RowBox[{
                    RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                    
                    TemplateBox[<|
                    "color" -> RGBColor[0.880722, 0.611041, 0.142051]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
                ",", 
                RowBox[{"Directive", "[", 
                  RowBox[{
                    RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                    
                    TemplateBox[<|
                    "color" -> RGBColor[0.560181, 0.691569, 0.194885]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
                ",", 
                RowBox[{"Directive", "[", 
                  RowBox[{
                    RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                    
                    TemplateBox[<|
                    "color" -> RGBColor[0.922526, 0.385626, 0.209179]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], 
                  "]"}]}], "}"}], ",", 
            RowBox[{"{", 
              RowBox[{#, ",", #2, ",", #3, ",", #4}], "}"}], ",", 
            RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
            RowBox[{"LabelStyle", "\[Rule]", 
              RowBox[{"{", "}"}]}], ",", 
            RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
       Editable -> True], TraditionalForm], TraditionalForm]},
   "Legended",
   DisplayFunction->(FormBox[
     GridBox[{{
        TagBox[
         ItemBox[
          PaneBox[
           TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
           BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
         "SkipImageSizeLevel"], 
        ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
      GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
      AutoDelete -> False, GridBoxItemSize -> Automatic, 
      BaselinePosition -> {1, 1}], TraditionalForm]& ),
   Editable->True,
   InterpretationFunction->(FormBox[
     RowBox[{"Legended", "(", 
       RowBox[{#, ",", 
         RowBox[{"Placed", "[", 
           RowBox[{#2, ",", "After"}], "]"}]}], ")"}], TraditionalForm]& )], 
  TraditionalForm]], "Output",
 CellChangeTimes->{{3.933669118946126*^9, 3.933669144357356*^9}},
 CellLabel->
  "Out[108]=",ExpressionUUID->"94312ceb-4a17-4d8e-a798-ed117cb5291f"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Coefficients of the finite parts in front of CF", "Section",
 CellChangeTimes->{{3.9336676471127377`*^9, 3.933667663463068*^9}, 
   3.933667721124607*^9, {3.9336678286629343`*^9, 
   3.933667828998905*^9}},ExpressionUUID->"f6133528-02c4-454b-af4a-\
ac8e81daf0ad"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"coeff", "[", 
   RowBox[{"\"\<\[Gamma]+R->1S08\>\"", ",", "CF"}], "]"}], "=", 
  RowBox[{"Get", "[", 
   RowBox[{
    RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
    "\"\<ReC_gamma+R-1S08_LO_CF.m\>\""}], "]"}]}]], "Input",
 CellChangeTimes->{{3.933667583668621*^9, 3.933667637479501*^9}, {
  3.9336678337039013`*^9, 3.9336678384077*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"eb3e6d07-7d8c-4fda-b143-f1f3e5819be8"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox["1", 
    RowBox[{"6", " ", 
     RowBox[{"(", 
      RowBox[{"\[Tau]", "+", "1"}], ")"}]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "12"}], " ", "\[Tau]", " ", 
      TemplateBox[{"2", 
        RowBox[{
          RowBox[{
            RowBox[{"-", "2"}], " ", "\[Tau]"}], "-", "1"}]},
       "PolyLog"]}], "+", 
     FractionBox[
      RowBox[{"72", " ", 
       SuperscriptBox["\[Tau]", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"log", "(", "\[Tau]", ")"}], "-", 
         RowBox[{"log", "(", 
          RowBox[{"\[Tau]", "+", "1"}], ")"}], "+", 
         RowBox[{"log", "(", "2", ")"}]}], ")"}]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "\[Tau]"}], "+", "1"}], ")"}], "2"]], "-", 
     RowBox[{"30", " ", "\[Tau]"}], "+", 
     RowBox[{
      SuperscriptBox["\[Pi]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"3", "-", 
        RowBox[{"4", " ", "\[Tau]"}]}], ")"}]}], "-", 
     FractionBox[
      RowBox[{"24", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"5", " ", "\[Tau]"}], "+", "2"}], ")"}], " ", "\[Tau]", " ", 
       
       RowBox[{"log", "(", 
        RowBox[{"\[Tau]", "+", "1"}], ")"}]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "\[Tau]"}], "+", "1"}], ")"}], "2"]], "+", 
     RowBox[{"36", " ", 
      SqrtBox[
       RowBox[{"\[Tau]", "+", "1"}]], " ", 
      SqrtBox["\[Tau]"], " ", 
      RowBox[{"log", "(", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"\[Tau]", "+", 
           SqrtBox[
            RowBox[{"\[Tau]", " ", 
             RowBox[{"(", 
              RowBox[{"\[Tau]", "+", "1"}], ")"}]}]]}], ")"}]}], "+", "1"}], 
       ")"}]}], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"-", 
        RowBox[{"6", " ", "\[Tau]"}]}], "+", 
       RowBox[{"12", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Tau]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"14", " ", "\[Tau]"}], "+", "11"}], ")"}]}], "+", "3"}], 
         ")"}], " ", 
        RowBox[{"log", "(", "2", ")"}]}], "-", "3"}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "\[Tau]"}], "+", "1"}], ")"}], "2"]], "+", 
     FractionBox[
      RowBox[{"18", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Tau]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"8", " ", "\[Tau]"}], "+", "5"}], ")"}]}], "+", "1"}], 
        ")"}], " ", 
       RowBox[{"log", "(", "\[Tau]", ")"}]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "\[Tau]"}], "+", "1"}], ")"}], "2"]], "-", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Tau]", "+", "1"}], ")"}], " ", "\[Tau]"}]], 
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "\[Tau]"}], "-", "1"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SqrtBox["\[Tau]"], " ", 
          SqrtBox[
           RowBox[{"\[Tau]", "+", "1"}]], " ", 
          SqrtBox[
           RowBox[{"\[Tau]", " ", 
            RowBox[{"(", 
             RowBox[{"\[Tau]", "+", "1"}], ")"}]}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"log", "(", "\[Tau]", ")"}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"log", "(", "2", ")"}]}]}], ")"}], " ", 
          RowBox[{"log", "(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"\[Tau]", "-", 
               SqrtBox[
                RowBox[{"\[Tau]", " ", 
                 RowBox[{"(", 
                  RowBox[{"\[Tau]", "+", "1"}], ")"}]}]]}], ")"}]}], "+", 
            "1"}], ")"}]}], "+", 
         RowBox[{
          SqrtBox["\[Tau]"], " ", 
          SqrtBox[
           RowBox[{"\[Tau]", "+", "1"}]], " ", 
          SqrtBox[
           RowBox[{"\[Tau]", " ", 
            RowBox[{"(", 
             RowBox[{"\[Tau]", "+", "1"}], ")"}]}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"log", "(", "\[Tau]", ")"}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"log", "(", "2", ")"}]}]}], ")"}], " ", 
          RowBox[{"log", "(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"\[Tau]", "+", 
               SqrtBox[
                RowBox[{"\[Tau]", " ", 
                 RowBox[{"(", 
                  RowBox[{"\[Tau]", "+", "1"}], ")"}]}]]}], ")"}]}], "+", 
            "1"}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          SqrtBox["\[Tau]"], " ", 
          SqrtBox[
           RowBox[{"\[Tau]", "+", "1"}]], " ", 
          RowBox[{"log", "(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"\[Tau]", "+", 
               SqrtBox[
                RowBox[{"\[Tau]", " ", 
                 RowBox[{"(", 
                  RowBox[{"\[Tau]", "+", "1"}], ")"}]}]]}], ")"}]}], "+", 
            "1"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{
              SqrtBox["\[Tau]"], " ", 
              SqrtBox[
               RowBox[{"\[Tau]", "+", "1"}]], " ", 
              RowBox[{"log", "(", 
               RowBox[{
                SqrtBox[
                 RowBox[{"\[Tau]", "+", "1"}]], "-", 
                SqrtBox["\[Tau]"]}], ")"}]}]}], "+", 
            RowBox[{
             SqrtBox["\[Tau]"], " ", 
             SqrtBox[
              RowBox[{"\[Tau]", "+", "1"}]], " ", 
             RowBox[{"log", "(", 
              RowBox[{
               SqrtBox["\[Tau]"], "+", 
               SqrtBox[
                RowBox[{"\[Tau]", "+", "1"}]]}], ")"}]}], "-", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             SqrtBox["\[Tau]"], " ", 
             SqrtBox[
              RowBox[{"\[Tau]", "+", "1"}]], " ", 
             RowBox[{"log", "(", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{"\[Tau]", "+", 
                  SqrtBox[
                   RowBox[{"\[Tau]", " ", 
                    RowBox[{"(", 
                    RowBox[{"\[Tau]", "+", "1"}], ")"}]}]]}], ")"}]}], "+", 
               "1"}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          SqrtBox["\[Tau]"], " ", 
          SqrtBox[
           RowBox[{"\[Tau]", "+", "1"}]], " ", 
          RowBox[{"log", "(", 
           RowBox[{
            SqrtBox[
             RowBox[{"\[Tau]", "+", "1"}]], "-", 
            SqrtBox["\[Tau]"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SqrtBox["\[Tau]"], " ", 
             SqrtBox[
              RowBox[{"\[Tau]", "+", "1"}]], " ", 
             RowBox[{"log", "(", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{"\[Tau]", "-", 
                  SqrtBox[
                   RowBox[{"\[Tau]", " ", 
                    RowBox[{"(", 
                    RowBox[{"\[Tau]", "+", "1"}], ")"}]}]]}], ")"}]}], "+", 
               "1"}], ")"}]}], "+", 
            RowBox[{
             SqrtBox["\[Tau]"], " ", 
             SqrtBox[
              RowBox[{"\[Tau]", "+", "1"}]], " ", 
             RowBox[{"log", "(", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{"\[Tau]", "+", 
                  SqrtBox[
                   RowBox[{"\[Tau]", " ", 
                    RowBox[{"(", 
                    RowBox[{"\[Tau]", "+", "1"}], ")"}]}]]}], ")"}]}], "+", 
               "1"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], "-", "33"}], ")"}]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.933667638028637*^9, 3.9336677258707314`*^9, 
  3.933667841695889*^9},
 CellLabel->"Out[9]=",ExpressionUUID->"69c18155-b3bc-4d49-bbea-fae46d4b7f32"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"coeff", "[", 
    RowBox[{"\"\<g+R->1S01\>\"", ",", "CF"}], "]"}], "=", 
   RowBox[{"Get", "[", 
    RowBox[{
     RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
     "\"\<ReC_g+R-1S01_LO_CF.m\>\""}], "]"}]}], ";"}], "\[IndentingNewLine]", 

 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"coeff", "[", 
     RowBox[{"\"\<g+R->1S08\>\"", ",", "CF"}], "]"}], "=", 
    RowBox[{"Get", "[", 
     RowBox[{
      RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
      "\"\<ReC_g+R-1S08_LO_CF.m\>\""}], "]"}]}], ";"}], "\[IndentingNewLine]",
   "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "All", " ", "real", " ", "parts", " ", "of", " ", "CF", " ", 
    "coefficients", " ", "for", " ", "1", "S0", " ", "production", " ", "are",
     " ", "the", " ", 
    RowBox[{"same", ":"}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"coeff", "[", 
    RowBox[{"\"\<g+R->1S08\>\"", ",", "CF"}], "]"}], "-", 
   RowBox[{"coeff", "[", 
    RowBox[{"\"\<\[Gamma]+R->1S08\>\"", ",", "CF"}], "]"}]}], "/.", 
  RowBox[{"\[Tau]", "->", 
   RowBox[{"RandomReal", "[", 
    RowBox[{"{", 
     RowBox[{"0.001", ",", "100"}], "}"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Re", "[", 
   RowBox[{
    RowBox[{"coeff", "[", 
     RowBox[{"\"\<g+R->1S01\>\"", ",", "CF"}], "]"}], "-", 
    RowBox[{"coeff", "[", 
     RowBox[{"\"\<\[Gamma]+R->1S08\>\"", ",", "CF"}], "]"}]}], "]"}], "/.", 
  RowBox[{"\[Tau]", "->", 
   RowBox[{"RandomReal", "[", 
    RowBox[{"{", 
     RowBox[{"0.001", ",", "100"}], "}"}], "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.933667733767733*^9, 3.9336677412075653`*^9}, {
  3.933667848871923*^9, 3.93366804298427*^9}},
 CellLabel->"In[69]:=",ExpressionUUID->"e9fed437-7dc9-48a3-8029-9ddc193889eb"],

Cell[BoxData[
 FormBox["3.552713678800501`*^-15", TraditionalForm]], "Output",
 CellChangeTimes->{
  3.9336677431904488`*^9, {3.933667863939083*^9, 3.9336680435629187`*^9}},
 CellLabel->"Out[71]=",ExpressionUUID->"989b676e-df65-4e79-8f99-59165705a858"],

Cell[BoxData[
 FormBox[
  RowBox[{"-", "1.4566126083082054`*^-13"}], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.9336677431904488`*^9, {3.933667863939083*^9, 3.93366804358147*^9}},
 CellLabel->"Out[72]=",ExpressionUUID->"112213a1-9043-4346-9b5a-f4f931d64322"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"coeff", "[", 
    RowBox[{"\"\<g+R->3S18\>\"", ",", "CF", ",", "\"\<LO\>\""}], "]"}], "=", 
   RowBox[{"Get", "[", 
    RowBox[{
     RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
     "\"\<ReC_g+R-3S18_LO_CF.m\>\""}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"coeff", "[", 
    RowBox[{"\"\<g+R->3S18\>\"", ",", "CF", ",", "\"\<LS-1\>\""}], "]"}], "=", 
   RowBox[{"Get", "[", 
    RowBox[{
     RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
     "\"\<ReC_g+R-3S18_LS-1_CF.m\>\""}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"coeff", "[", 
    RowBox[{"\"\<g+R->3S18\>\"", ",", "CF", ",", "\"\<LS-2\>\""}], "]"}], "=", 
   RowBox[{"Get", "[", 
    RowBox[{
     RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
     "\"\<ReC_g+R-3S18_LS-2_CF.m\>\""}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.933667757175766*^9, 3.933667797943777*^9}, {
  3.933668048153097*^9, 3.933668070247875*^9}},
 CellLabel->"In[76]:=",ExpressionUUID->"feb0fc82-b468-4b04-8107-836e1b21ff78"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LogLinearPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"coeff", "[", 
      RowBox[{"\"\<\[Gamma]+R->1S08\>\"", ",", "CF"}], "]"}], ",", 
     RowBox[{"coeff", "[", 
      RowBox[{"\"\<g+R->3S18\>\"", ",", "CF", ",", "\"\<LO\>\""}], "]"}], ",", 
     RowBox[{"10", "*", 
      RowBox[{"coeff", "[", 
       RowBox[{"\"\<g+R->3S18\>\"", ",", "CF", ",", "\"\<LS-1\>\""}], "]"}]}],
      ",", 
     RowBox[{"10", "*", 
      RowBox[{"coeff", "[", 
       RowBox[{"\"\<g+R->3S18\>\"", ",", "CF", ",", "\"\<LS-2\>\""}], 
       "]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Tau]", ",", "0.001", ",", "1000"}], "}"}], ",", 
   RowBox[{"PlotLabel", "\[Rule]", "\"\<CF coefficients\>\""}], ",", 
   RowBox[{"PlotLegends", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<\[Gamma]R->1S08, gR->1S08 and gR->1S01\>\"", ",", 
      "\"\<gR->3S18, LO Lorentz ztructure\>\"", ",", 
      "\"\<10 x (gR->3S18, NLO Lorentz structure 1)\>\"", ",", 
      "\"\<10 x (gR->3S18, NLO Lorentz structure 2)\>\""}], "}"}]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.933668077113531*^9, 3.933668228312708*^9}, {
  3.933668768138982*^9, 3.933668791514102*^9}, {3.933668986379002*^9, 
  3.933669000906694*^9}},
 CellLabel->
  "In[106]:=",ExpressionUUID->"9f4a7c23-0851-4bb7-a186-87d2ee7a8f52"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    GraphicsBox[{{{{}, {}, 
        TagBox[{
          Directive[
           Opacity[1.], 
           RGBColor[0.368417, 0.506779, 0.709798], 
           AbsoluteThickness[1.6]], 
          LineBox[CompressedData["
1:eJwt1P8303scwHHfli9pxmZr+9RiV9EkRkZhn9dBky99uepIonNL1JVFcdtF
aGxL+sKkL1YctEhfdG9Fqcvn7dYpJaWlbvnSSqHIJpNLSffec+4Pz/P4D572
W5LC44wMDAxW/tt/js1XyfMrMFRzaE4rqYKHqsLm3fUoxZALnay4U8pDkSlK
Us9JDNlsVEfkKnmoERVKXQsx5BGufmNQzEPyjZk5HVkYWpN3/vNXOQ8xFRFZ
7GgMZYwX0EYTeUgwZbbnCh1DsyV/urzy5qH9alFc50EWqn9Y2VzX7obmb7t8
/dEmJjp7xF91vccViS1GFtcvn43U2n78vdditDzq0jJ7dwaSyYwsw5WLELuo
t8HNlI56ghMrlS+56MIL+iaPERqa8hRGN/IXokDT2790NlORsOIa9WKyI4rs
HbInldgg5yZ24LUr85HdQ6qeI7VG/s8+yrNsHNBY6VWvvvUUNPfc1LvuVRw0
OaXy98wmo0fU/piuc3bIkNEtqN5gibYOa4uibdnIztCYs4VkgbpiQ857Klio
2sxptfFLU8Q9GzlyIoiBlr/2jR3OJKGWfMfTb65RURcltPyVizEaoq9T1bpS
0MtN6x3rSYZotG5nz9Rdc9Q1WcW9FPONmNgecnXlMSPUkXxKefP7BJEcake+
eOZv4uv+pBcbAseIxeSGe02/vyE4lYntZIGOkFCe5eo3/4Vra0YZxkf7CYZt
6zG7Rj2+8F3SuGdUJxFbs3ppt8wQRMRzptupZiJErRo42GYG0w2nF5a0Idw/
77n4lgUFvp80//6B0oX3Ds16dYtGA81YzaFBv348r3nRPtNPDHjXbZXlW6vD
zTZ8Vdn4zAGZW0ufd9oYXrxj1z2p0A5avA5NyFsn8C9P47n3IzjQU5bsF5Dx
Df81oEM9Vu4AirhF4pJhA7gZFjEyq30B/MGpXpBvYww3qlc+Vk47QbuVu44X
T4Lg9/f5GducYa+mSaRXmEKByXZPn99cwFqzkZT40Rx6ZT/X5DPdQND8JXya
bQlLsi/L4oJ5kBpSLj4gJIOJ03XfyD3u8MDwQmfcKgpod8eYEoQHVD2WdxyN
s4Z21Y3so5+XgLhuMGpusQ2kM62LDgfx4aH2SdgPjVSwfGAkFR7zAhHzJpOv
poHWYcu08SNvMIrmpqimbaF+3OGpiLMM3hacqp7HYEDtp0r7wM0+sIJRGMTg
zobjCwjpGaUvVNZbpiasY0JNUazZZp0frAjKz3iQwAKrxkzmoAsOt2vrM84m
scBMIMpP88BBQH+bsS+VBffDDpiYL8XBo89nLz+LBUMsJ5pTIA7s3OG9lQoW
VD13Ko+PwkHftCYr/QYLomMPb+2T41DGZ0i4MzDYVd6a8EGDA7MsQEKaiQF6
1jCa1odDMSlZ8toKA71mIMdiCIcDHS2S40wMjoQO3HIexyF1d3qOkQsGdOqL
IK8ZAMG1PbmdazEw0Lp2p88BuGNrIa2LxEDTJvspYB6AIJMvLYzBQFhx5/1M
DsCSsAKpcBsGO+/qTEodAdiDILuSjkG1vmwH4Q5Q8qNIdjgbgxnrNeQ8TwBa
Q4lsuxSDWi9t3RpvAPO8URn7CAaCdQlWvX4AUh1bPlmEgbvtk+bzADAdESrv
OIGBYu2kOCUAIK1JLL98GoOlag3PVwjw/7/AOVqiMwkG+Ae2hzKA
           "]]}, 
         Annotation[#, "Charting`Private`Tag$11139#1"]& ], 
        TagBox[{
          Directive[
           Opacity[1.], 
           RGBColor[0.880722, 0.611041, 0.142051], 
           AbsoluteThickness[1.6]], 
          LineBox[CompressedData["
1:eJwtlGs0lAkYgDE7K3IGQ8bMdxqGskyDMfOZrsx7UnSRdJ8Sp6NFKc0omUJa
jLFkN2JX0k0r043CUtPRzKvS6m6dUYzrig7aUO7lsrvn7I/nPH+fXw8nVLo5
zMjAwGDDv/znkYVFyoxCAtOSJJ2GfiIs9rd7IrxAYConUoE+IpQcOUdtO0ug
oNbF+SSI8AFmKdyzCCyrKDs0tVSEyqATybpEAgNC9ONjPBEys7cnsncT+D1f
/OUDXYTeU3Niy20IfHvgcXVjuyemNUSF6U+xUPTytcO1WE9cGHH77qsQJmoy
XwHmkig3HXKrWm2LA8aza/6oEeLqXSXLOAIGbvewNHz/WYDsM11qvrENRpWJ
kiPpArzZZBMiHLLGeL1HiQ48cJXxo6P6Gitkyid0OcF8lHR94FDz6cjdnNx9
fsoN7V9YDTsoLLGa5kNWBLniyIWKxT07LPAXgfsBy7xFODlVtNLzJA01W5qf
vRl0QUNGq7dqpxm2SVqs2YHOaG9IcQilmmIxzeu3jlNOqJrjvJHSbIylvNBa
efcCXN25Yu/HE1Rs7T0drmQ4YovF+svtrhQctT9sdDyQg80hO76rohpiRuEb
08x1dtgyWcwtCZ7WFpnN2RZeRKBOVnDu/uyE9vBQvXQJaYtf06RNO1eNaPs3
Nl9wklmjw5WD9TTvQW1xXOQNXrkFDlz/zKDkvNfu+UvaW7XFFF26pWOeu/Ta
LLf9wdJcI4zSvmHyC2q09q/u05WZY9oZ9XmX/JcoNuB74FevTu3sWZPZPosW
MUybDLVGtIs7Rq5n9nu9F9e5/t6Xtm5M3N1qnriidFBcHGGXUG5DgVR+Xc+S
4yPiApaX6miTKdQtzpxQPp8Q0z2/McigWELbRZmXT/y0+M7ZtQ+vdlhDdhhP
nv/RADKDRZ5W0bZQ7aByyqBTYJGfqxW1l4B6c8GgRzgVusvqK1cW2kFChyZq
ONsY3MbNVRvSOWDZEUQ9+LcJVJRM6ObudQTvmi+bZ9hmMH8y6ymTtRBi1l2W
p/vSQK0SyBprneCZ4U19WIAFPHwi0fJynKH4tVKXE2YJPg3rRcViLsgr+3fN
z6XD/k0Jz81oPHgx8Ke/4wMrgNCcpvAGV4hi3meKGqxBHdnI48ndwWg390jR
zDyw6COiF13iw7vTBSo7BgNkSRL90iMesIaR5cfg2kICVV35fKUArlSZxURu
ZYJR70HfSkchrPHLiH8WyQIiLWc0aFQIj0qr4q9KWVCoGLtFmRSCt827+B9i
WFBn9WnPzSkhCHuWJ4gSWSC/odZ8oZDATvmYcCWbBUmxnzbl00kY1gQmxt1j
wY3oe82N7iRcFDGSuN8ScOzFdIp/JAnMiz5J1LkEhG4L0A1HkZBLlSV1mhOw
YF8epyCahHRdXdKvTAK2FrAr+o6REHM4LtnIlQBZdWC5Mo2EtaVtKfotBES0
33XEIhIezzNVVEoI0Ex3rYq4RoL3CZEiK5iA+X7CvbRbJJD+pxW+EQQc4gbk
7a74t7cfUsvjCEg5dK9tooaE/E1RqT+dJGAZV9J7qZYEa3V+6j4FAd2xgiHf
pySY/Pg5lf0zAafWFo7n1pOgGGQrJ88QMGS2fHy5joSZ7euVujwCbFuZI11v
STiukStvnyegfyMMpLeQ8P+/YHTmTg+/g4R/APnYNrk=
           "]]}, 
         Annotation[#, "Charting`Private`Tag$11139#2"]& ], 
        TagBox[{
          Directive[
           Opacity[1.], 
           RGBColor[0.560181, 0.691569, 0.194885], 
           AbsoluteThickness[1.6]], 
          LineBox[CompressedData["
1:eJwt2Hk4VP/3AHD7vswYZsyMbCnyCXcokriHpNIi2iShkKUkOxGRLZUk2aKk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           "]]}, Annotation[#, "Charting`Private`Tag$11139#3"]& ], 
        TagBox[{
          Directive[
           Opacity[1.], 
           RGBColor[0.922526, 0.385626, 0.209179], 
           AbsoluteThickness[1.6]], 
          LineBox[CompressedData["
1:eJwt2Hk81M//AHDXunLt2t33e3flKmcJEaWYKVKf0kElSfIhRZEzRAkhFZKj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           "]]}, 
         Annotation[#, "Charting`Private`Tag$11139#4"]& ]}}, {}}, {
     DisplayFunction -> Identity, 
      Method -> {
       "DefaultBoundaryStyle" -> Automatic, 
        "DefaultGraphicsInteraction" -> {
         "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
          "Effects" -> {
           "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
            "Droplines" -> {
             "freeformCursorMode" -> True, 
              "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
        "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> 
        None}, DisplayFunction -> Identity, DisplayFunction -> Identity, 
      Ticks -> {
        Charting`ScaledTicks[
        "Log", {Log, Exp}, "Nice", WorkingPrecision -> MachinePrecision, 
         RotateLabel -> 0], Automatic}, AxesOrigin -> {-6.907755278982137, 0},
       FrameTicks -> {{Automatic, Automatic}, {
         Charting`ScaledTicks[
         "Log", {Log, Exp}, "Nice", WorkingPrecision -> MachinePrecision, 
          RotateLabel -> 0], 
         Charting`ScaledFrameTicks[{Log, Exp}]}}, GridLines -> {None, None}, 
      DisplayFunction -> Identity, PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.05], 
         Scaled[0.05]}}, PlotRangeClipping -> True, ImagePadding -> All, 
      DisplayFunction -> Identity, 
      Method -> {
       "DefaultBoundaryStyle" -> Automatic, 
        "DefaultGraphicsInteraction" -> {
         "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
          "Effects" -> {
           "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
            "Droplines" -> {
             "freeformCursorMode" -> True, 
              "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
        "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> 
        None, "ClippingRange" -> {{{-6.907754997032942, 
         6.907754997032942}, {-22.277372380836393`, 
         32.57046312157066}}, {{-6.907754997032942, 
         6.907754997032942}, {-22.277372380836393`, 32.57046312157066}}}}, 
      DisplayFunction -> Identity, AspectRatio -> 
      NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
      AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, 
      CoordinatesToolOptions -> {"DisplayFunction" -> ({
          Exp[
           Part[#, 1]], 
          Part[#, 2]}& ), "CopiedValueFunction" -> ({
          Exp[
           Part[#, 1]], 
          Part[#, 2]}& )}, DisplayFunction :> Identity, 
      Frame -> {{False, False}, {False, False}}, 
      FrameLabel -> {{None, None}, {None, None}}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], 
      Method -> {
       "DefaultBoundaryStyle" -> Automatic, 
        "DefaultGraphicsInteraction" -> {
         "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
          "Effects" -> {
           "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
            "Droplines" -> {
             "freeformCursorMode" -> True, 
              "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
        "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> 
        None}, PlotLabel -> FormBox["\"CF coefficients\"", TraditionalForm], 
      PlotRange -> NCache[{{-6.907755278982137, 
          Log[1000]}, {-22.277372380836393`, 
         32.57046312157066}}, {{-6.907755278982137, 
        6.907755278982137}, {-22.277372380836393`, 32.57046312157066}}], 
      PlotRangeClipping -> True, PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.02], 
         Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}], 
    FormBox[
     FormBox[
      TemplateBox[{
       "\"\[Gamma]R->1S08, gR->1S08 and gR->1S01\"", 
        "\"gR->3S18, LO Lorentz ztructure\"", 
        "\"10 x (gR->3S18, NLO Lorentz structure 1)\"", 
        "\"10 x (gR->3S18, NLO Lorentz structure 2)\""}, "LineLegend", 
       DisplayFunction -> (FormBox[
         StyleBox[
          StyleBox[
           PaneBox[
            TagBox[
             GridBox[{{
                TagBox[
                 GridBox[{{
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}, {
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #4}}, 
                  GridBoxAlignment -> {
                   "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                  AutoDelete -> False, 
                  GridBoxDividers -> {
                   "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                  GridBoxItemSize -> {
                   "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                  GridBoxSpacings -> {
                   "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
              GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
              AutoDelete -> False, 
              GridBoxItemSize -> {
               "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
              GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
             "Grid"], Alignment -> Left, AppearanceElements -> None, 
            ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
            "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
          FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
          False], TraditionalForm]& ), 
       InterpretationFunction :> (RowBox[{"LineLegend", "[", 
          RowBox[{
            RowBox[{"{", 
              RowBox[{
                RowBox[{"Directive", "[", 
                  RowBox[{
                    RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                    
                    TemplateBox[<|
                    "color" -> RGBColor[0.368417, 0.506779, 0.709798]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
                ",", 
                RowBox[{"Directive", "[", 
                  RowBox[{
                    RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                    
                    TemplateBox[<|
                    "color" -> RGBColor[0.880722, 0.611041, 0.142051]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
                ",", 
                RowBox[{"Directive", "[", 
                  RowBox[{
                    RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                    
                    TemplateBox[<|
                    "color" -> RGBColor[0.560181, 0.691569, 0.194885]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
                ",", 
                RowBox[{"Directive", "[", 
                  RowBox[{
                    RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                    
                    TemplateBox[<|
                    "color" -> RGBColor[0.922526, 0.385626, 0.209179]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], 
                  "]"}]}], "}"}], ",", 
            RowBox[{"{", 
              RowBox[{#, ",", #2, ",", #3, ",", #4}], "}"}], ",", 
            RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
            RowBox[{"LabelStyle", "\[Rule]", 
              RowBox[{"{", "}"}]}], ",", 
            RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
       Editable -> True], TraditionalForm], TraditionalForm]},
   "Legended",
   DisplayFunction->(FormBox[
     GridBox[{{
        TagBox[
         ItemBox[
          PaneBox[
           TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
           BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
         "SkipImageSizeLevel"], 
        ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
      GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
      AutoDelete -> False, GridBoxItemSize -> Automatic, 
      BaselinePosition -> {1, 1}], TraditionalForm]& ),
   Editable->True,
   InterpretationFunction->(FormBox[
     RowBox[{"Legended", "(", 
       RowBox[{#, ",", 
         RowBox[{"Placed", "[", 
           RowBox[{#2, ",", "After"}], "]"}]}], ")"}], TraditionalForm]& )], 
  TraditionalForm]], "Output",
 CellChangeTimes->{{3.933668109251115*^9, 3.9336681404223967`*^9}, 
   3.933668231921337*^9, 3.933668792506831*^9, {3.933668987221755*^9, 
   3.933669001368743*^9}},
 CellLabel->
  "Out[106]=",ExpressionUUID->"ac00b49b-9f01-4940-a836-c8a13d791657"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Coefficients of the finite parts in front of CA", "Section",
 CellChangeTimes->{{3.9336676471127377`*^9, 3.933667663463068*^9}, 
   3.933667721124607*^9, {3.9336678286629343`*^9, 3.933667828998905*^9}, {
   3.933668501592059*^9, 
   3.9336685019913807`*^9}},ExpressionUUID->"30909d6a-cbe4-4b3d-9b64-\
dbdfdc482455"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"coeff", "[", 
   RowBox[{"\"\<\[Gamma]+R->1S08\>\"", ",", "CA"}], "]"}], "=", 
  RowBox[{"Get", "[", 
   RowBox[{
    RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
    "\"\<ReC_gamma+R-1S08_LO_CA.m\>\""}], "]"}]}]], "Input",
 CellChangeTimes->{{3.933667583668621*^9, 3.933667637479501*^9}, {
  3.9336678337039013`*^9, 3.9336678384077*^9}, {3.933668549065126*^9, 
  3.9336685527918367`*^9}},
 CellLabel->"In[85]:=",ExpressionUUID->"c52024df-0782-4b85-98ad-7cfe03d72883"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[Tau]", "4"]}], "+", 
        SuperscriptBox["\[Tau]", "3"], "+", "\[Tau]", "-", "1"}], ")"}], " ", 
      
      TemplateBox[{"2", 
        RowBox[{
          RowBox[{
            RowBox[{"-", "2"}], " ", "\[Tau]"}], "-", "1"}]},
       "PolyLog"]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Tau]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Tau]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"\[Tau]", "-", "4"}], ")"}], " ", "\[Tau]"}], "-", 
              "6"}], ")"}]}], "-", "4"}], ")"}]}], "+", "1"}], ")"}], " ", 
      TemplateBox[{"2", 
        RowBox[{"-", "\[Tau]"}]},
       "PolyLog"]}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"\[Tau]", "-", "1"}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"\[Tau]", "+", "1"}], ")"}], "3"]}]], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"36", " ", 
      RowBox[{"(", 
       RowBox[{"\[Tau]", "-", "1"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"\[Tau]", "+", "1"}], ")"}], "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "\[Tau]"}], "+", "1"}], ")"}]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"18", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "\[Tau]"}], "+", "1"}], ")"}], " ", 
       RowBox[{"log", "(", "\[Tau]", ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Tau]", "4"]}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Tau]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"\[Tau]", "-", "4"}], ")"}], " ", "\[Tau]"}], "-", 
               "6"}], ")"}]}], "-", "4"}], ")"}], " ", "\[Tau]", " ", 
          RowBox[{"log", "(", "\[Tau]", ")"}]}], "+", 
         RowBox[{"log", "(", "\[Tau]", ")"}], "+", "2"}], ")"}]}], "+", 
      RowBox[{"8", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[Tau]", "2"], "-", "1"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"38", " ", "\[Tau]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Tau]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "\[Tau]"}], "+", "5"}], ")"}]}], "+", "4"}], 
           ")"}]}], "+", 
         RowBox[{"9", " ", "\[Tau]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Tau]", " ", 
             RowBox[{"(", 
              RowBox[{"\[Tau]", "+", "5"}], ")"}]}], "+", "2"}], ")"}], " ", 
          RowBox[{"log", "(", "2", ")"}]}], "+", "38"}], ")"}]}], "+", 
      RowBox[{"72", " ", "\[Tau]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Tau]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{"\[Tau]", "+", "2"}], ")"}], " ", 
             SuperscriptBox["\[Tau]", "2"]}], "+", "\[Tau]", "-", "5"}], 
           ")"}]}], "-", "4"}], ")"}], " ", 
       RowBox[{"log", "(", 
        RowBox[{"\[Tau]", "+", "1"}], ")"}]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "\[Tau]"}], "+", "1"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Tau]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"\[Tau]", "-", "1"}], ")"}], " ", "\[Tau]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"16", " ", "\[Tau]"}], "+", "21"}], ")"}]}], "-", 
            "25"}], ")"}]}], "+", "1"}], ")"}]}], "-", 
      RowBox[{"72", " ", 
       RowBox[{"log", "(", 
        RowBox[{"\[Tau]", "+", "1"}], ")"}]}]}], ")"}]}], "+", 
   FractionBox[
    RowBox[{
     SqrtBox[
      RowBox[{"\[Tau]", " ", 
       RowBox[{"(", 
        RowBox[{"\[Tau]", "+", "1"}], ")"}]}]], " ", 
     RowBox[{"log", "(", 
      RowBox[{
       RowBox[{"2", " ", "\[Tau]"}], "+", 
       RowBox[{"2", " ", 
        SqrtBox[
         RowBox[{"\[Tau]", "+", "1"}]], " ", 
        SqrtBox["\[Tau]"]}], "+", "1"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SqrtBox[
         RowBox[{"\[Tau]", " ", 
          RowBox[{"(", 
           RowBox[{"\[Tau]", "+", "1"}], ")"}]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "\[Tau]"}], "-", "1"}], ")"}], " ", 
        RowBox[{"log", "(", 
         RowBox[{
          RowBox[{"2", " ", "\[Tau]"}], "+", 
          RowBox[{"2", " ", 
           SqrtBox[
            RowBox[{"\[Tau]", "+", "1"}]], " ", 
           SqrtBox["\[Tau]"]}], "+", "1"}], ")"}]}], "-", 
       RowBox[{"12", " ", "\[Tau]", " ", 
        RowBox[{"(", 
         RowBox[{"\[Tau]", "+", "1"}], ")"}]}]}], ")"}]}], 
    RowBox[{"4", " ", "\[Tau]", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"\[Tau]", "+", "1"}], ")"}], "2"]}]]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.933667638028637*^9, 3.9336677258707314`*^9, 
  3.933667841695889*^9, 3.9336685534518538`*^9},
 CellLabel->"Out[85]=",ExpressionUUID->"08ad74ff-2acc-48ee-9483-2a6b91072e07"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"coeff", "[", 
    RowBox[{"\"\<g+R->1S01\>\"", ",", "CA"}], "]"}], "=", 
   RowBox[{"Get", "[", 
    RowBox[{
     RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
     "\"\<ReC_g+R-1S01_LO_CA.m\>\""}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"coeff", "[", 
    RowBox[{"\"\<g+R->1S08\>\"", ",", "CA"}], "]"}], "=", 
   RowBox[{"Get", "[", 
    RowBox[{
     RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
     "\"\<ReC_g+R-1S08_LO_CA.m\>\""}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"coeff", "[", 
    RowBox[{"\"\<g+R->3S18\>\"", ",", "CA", ",", "\"\<LO\>\""}], "]"}], "=", 
   RowBox[{"Get", "[", 
    RowBox[{
     RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
     "\"\<ReC_g+R-3S18_LO_CA.m\>\""}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"coeff", "[", 
    RowBox[{"\"\<g+R->3S18\>\"", ",", "CA", ",", "\"\<LS-1\>\""}], "]"}], "=", 
   RowBox[{"Get", "[", 
    RowBox[{
     RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
     "\"\<ReC_g+R-3S18_LS-1_CA.m\>\""}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"coeff", "[", 
    RowBox[{"\"\<g+R->3S18\>\"", ",", "CA", ",", "\"\<LS-2\>\""}], "]"}], "=", 
   RowBox[{"Get", "[", 
    RowBox[{
     RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
     "\"\<ReC_g+R-3S18_LS-2_CA.m\>\""}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.933667733767733*^9, 3.9336677412075653`*^9}, {
  3.933667848871923*^9, 3.93366804298427*^9}, {3.9336685649380693`*^9, 
  3.933668597048614*^9}},
 CellLabel->"In[86]:=",ExpressionUUID->"d4f12e4d-b793-413b-bd0f-c5b124680cce"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LogLinearPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"coeff", "[", 
      RowBox[{"\"\<\[Gamma]+R->1S08\>\"", ",", "CA"}], "]"}], ",", 
     RowBox[{"coeff", "[", 
      RowBox[{"\"\<g+R->1S01\>\"", ",", "CA"}], "]"}], ",", 
     RowBox[{"coeff", "[", 
      RowBox[{"\"\<g+R->1S08\>\"", ",", "CA"}], "]"}], ",", 
     RowBox[{"coeff", "[", 
      RowBox[{"\"\<g+R->3S18\>\"", ",", "CA", ",", "\"\<LO\>\""}], "]"}], ",", 
     RowBox[{"coeff", "[", 
      RowBox[{"\"\<g+R->3S18\>\"", ",", "CA", ",", "\"\<LS-1\>\""}], "]"}], 
     ",", 
     RowBox[{"coeff", "[", 
      RowBox[{"\"\<g+R->3S18\>\"", ",", "CA", ",", "\"\<LS-2\>\""}], "]"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Tau]", ",", "0.001", ",", "1000"}], "}"}], ",", 
   RowBox[{"PlotLabel", "\[Rule]", "\"\<CA coefficients\>\""}], ",", 
   RowBox[{"PlotLegends", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<\[Gamma]R->1S08\>\"", ",", "\"\<gR->1S01\>\"", ",", 
      "\"\<gR->1S08\>\"", ",", "\"\<gR->3S18, LO Lorentz ztructure\>\"", ",", 
      "\"\<gR->3S18, NLO Lorentz structure 1\>\"", ",", 
      "\"\<gR->3S18, NLO Lorentz structure 2\>\""}], "}"}]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.933668077113531*^9, 3.933668228312708*^9}, {
  3.93366860874551*^9, 3.9336686690334063`*^9}},
 CellLabel->"In[92]:=",ExpressionUUID->"f41527d8-57a9-4343-b0a1-b1376a27b05e"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
    GraphicsBox[{{{{}, {}, 
        TagBox[{
          Directive[
           Opacity[1.], 
           RGBColor[0.368417, 0.506779, 0.709798], 
           AbsoluteThickness[1.6]], 
          LineBox[CompressedData["
1:eJwtlH9Yy3kcwKuZfph+rNpsX01tIt1Rq7b0Y9tbtb7fhRQd/VDongpn2qUT
Wz+UbZGk5FL6gc4Vj8zzSCFqn4S6yM+5RytCxSM/cjWU07q757k/Xs/rz9d/
L5fE1NVJZiYmJiv/5T8bXE+pC05iCDQ609xpDqpbMe+WdzWG+ENOmWljHBS9
4xj5aTmG4nocXZKHOagVFSs9ijE0wT0wsuY2B6njsvJ02RgiZugzJEc5iFGy
Npu1HkOfZnATqjw4SPjNYucFGobKwpqSn29io/yH0iT9ASZq37E7v/eOM3JN
OX/pbgID5QXnVmq+MFGG1cclzeI5iF9P76HOdkTi2HP+Ll509C4mP9LZzAax
Dr+84mlOQ7KG7j31ahI6+4SW4P3RAfme3mkffXxMG2Le8Yu+3R4VB1Asqa0d
ouiXb13IFVSks7LgKtw+i5zv2I+zlXaoRc922vaYBIbqRt/hdbZo6oMH5jpI
gclvp4J4OdaIezOqO0BOBVN6v7A+hoLI3LcOjiE0cDYlsRPJVggdbn5M5jGh
3sJtFanXHO3rQmX6VicQPw/88X0WGY0XnG9tuuQMfbbLTzxbTEKPe8Zs43ax
oTdh3cJmsila07RB+8l6PvRN1rmfi5/SPvvoS/NodQWdrPJYy/SEdsOUMlAW
uhD+zk99EhNi0B7ssOlMeeMG7Npt962Fo9rYZOmvK3Pc4cOZMTqp9JXWrMjr
p/rP38GiodTPvFi9ttp4qPTSgcUg1f7J8Kxs11q/XvryCdkDjFeqFlX0INGb
qj8G3ASeMF1uOf3Gtk+0ZRHt5EZLLgwYzhSOCF6JjvWK70puc2Go3yY7UDMq
qtu+nXq11gtUnl3DS3cbRInxfaykLG/o8i2cUN+eEK1tyNdKI33gaY1MEKyY
EvVv5gktgnhQkvR9RsV7E/CD67MkS/hwjV2/oIBKAjvbBVMBbF+4b+M1yk0m
w0CQXuHjvxQyB9qk4yXmUEPjMUfC/cBuII687Z0lZIp7ZYOF/iBs/7rayKJA
gxNeWdQZAOlhJzL2h1qD1OyL/IfZAug2PatPCrcFQWxVTHmeEOruqXWlSXbg
d9HExWJMBBlNI7FOR6gwK61q/5lugDsfHqzgtNrDMGVJp+S3ZSBltDD4Dx2g
zdC43TEjCMzWu+84ZXSEiKj2R4kpwTB4qLJ+Hp0Oitm3ojsiQ4CgF+N09zng
N142fxzEUNtMSd8axYBs+oDMdFUoEHiBonsrE7rSEs++jsKhQ9Os+D2VCUWT
E/eKYnAQ0gYVe9KZoAm3b+Qn4OA9HJDJz2bCBeaDi/tScGDtfZ9ZW8IEU6tN
dTw5DuNtEdnyy0wImxe+rPE4DjV8eq77TAyCWA6rBW9xYNQE55JnYVDp+lX8
bRSHI2RZ7nMbDHYJIiauGnDYr+vKLWNg//Yl5QIjDulp8jyzxRgwjRtvSuwI
kGie7tWvweCGj/qRypeAG45WyqZoDE62zNVEBBIgzOIri+Mx8FTMwecuI8Bn
xSFlaAoGZUOBF5vCCGCNgOqCHIOjt1wVf8UTUBEpVR3MwaCt9CFxPZEAhysV
qs1KDKqnn+lKUwiw3DemYhVh0Nlv7+b3MwHKUZZ68jAGp1/4j1J2EmBcu1yt
O4rBloa29BdyAna3ZajPV2FwTVVzuTmHgP//BTObe1sKlQT8A4iaJGg=
           "]]}, 
         Annotation[#, "Charting`Private`Tag$8179#1"]& ], 
        TagBox[{
          Directive[
           Opacity[1.], 
           RGBColor[0.880722, 0.611041, 0.142051], 
           AbsoluteThickness[1.6]], 
          LineBox[CompressedData["
1:eJwtlGlQ0nkcxjWWSCU1PAj+EymNpaiFYZoXfP9oZkpl5XpUZoOSTRNhpZIX
ZiGWXVjKipZrrUqtZTOVZwc/Soux26XGSNOtbHbNa5QttaR1Z/bFM8985nme
t4+rULJZNMfCwmL9rP5zk1uNovgihlp2WukH8/ioTrD4IecChk5HbbIWZ/JR
/MEKYm85hurDdmWN7eOju0gpX6HE0K08U+90Eh8ptuUdMcgwdLj0FFrE5yNa
SayMsR1DOqbN58q5fMT9Pi/zhjOG1pej51lKHBV1iUXGE3S081bd5dsaQG6p
15uf7aChPy/W3t8vC0FS67HlTWsWotBzPz+ccQpEa7ZeC3RdSUXCA8keIx/8
EOPs+1Y2yRkl5XOavVUcVN/tvIMz5oiS8T4fo4aNwkgPMow6B5Qx1OhuF+mJ
4t9/diWqKcjmCiX0ZqMbcnniMMGUL0AehNIXr564INOFm/4DcfaoiFq99LOK
iqa+1/BX5dsiYUdakEP9fGRJ7eFqEsioISJj6KH3N62LJYEpJFojC+3StpbN
r3iaee4bCW9I6GXX/mI7rQWs6Q9OHs4jootkjurwO1t4ax9V/c6bgJLbmodo
L53gzY64ZU1ESzSfRqhN3YDB26k61rXEGe3klqoMgcgFDGmVFW0/JrVmkjTI
QceEb0WS7oQwk/aWcJpru8gNmJf2vrDljmqtbXyTSvFlMHJlnEo490l7e8n6
5tzFHuDxUfJl1VajVhAWWxlA8gSx9jWNXanT/lMk9O9p9gJz63kP9VPEexZ4
s++PjcvhR7nVj7/t3/JCR3cJlTMroM905eRgyCcemSQkiR+w4WOPnSy4YZRn
GNjZGafygUK2fmB1lokX0Wqd3ZayEvT+JycVjyd5taoMWpkbB3qr0kJCc2Z4
qeRXZa1fOVAi8pKqhy2goujXFMpdX7jD1CwtphAgOIE4/lv+Knhht3LUZxcR
+nUBv7/e4ge5fffEEyUkMB3sOFRG94cFfduIe4esoGkFuJ4e9weubnqzmUEG
trdBKrmzGtIjq6XHw21hd9fqwpgjAdBpWW8UbbCHv5jHeCg+EOqeKwznRAvA
V02aKnAJAmnj4NZFpRSY7O4bOTQZBE9GXgqW3HUAQ9vC9OHHwSCmtdH8uhwh
gjnDrlWGwJztrIM1ZicAz7GuRBEXPpyp1CymUqFciW9L8+RBBFW5lspaCNU2
3Vnuwzy41ERO3xNDA8eAp+H7kgAi1hbndO6hQ8vMXF+KDuBBQ1NOrYQOaJqn
77gPwHX+kHM4nQ7RufYJWe0AnIGgXD8ZHYZi8tP6HwEwjg7nXiqhg+CaPrPh
GcDEvWhZdstsn6h5v64HoMqPWsCaiwH5jiRM9hWAVhVaQLTBwD6aJfGZAigl
phX022EgcGtWfZwGOG7QF6hoGED7hp5IM0D6gewjc7xneftlnErEYV1D71Hj
Fgz2xqszr1NwaHeyljfGz+5joyVCRxy4eX5yZeJsnvglxckZB1/BGXl4KgZy
vfPaHBoOjEEovJGNgW+38VO4Cw7qTeLCU/kYpHCDH0254uDYqi7cLcegdKKi
5uoSHKyOjRcyTs+yMC6WsgwH+ShDMXUWg5/aW1gd7jiYY6MUhl8wMOxhfJey
cMi6J1VcP49BTGJxJ8sLh///C656mct6vXH4FygeJ34=
           "]]}, 
         Annotation[#, "Charting`Private`Tag$8179#2"]& ], 
        TagBox[{
          Directive[
           Opacity[1.], 
           RGBColor[0.560181, 0.691569, 0.194885], 
           AbsoluteThickness[1.6]], 
          LineBox[CompressedData["
1:eJwtlGs01HkcxjE7SRgMmWb+GoNVkuSuZcx83ULmv7vFKRK1ZehiVhdLGQYZ
I2XLlMpdzVqEYbeWlY352W6SkbWTa9JxO5tWI82xo8Tac/bFc55Xn/N8Xj0W
B+N3cbU0NDTwlfzXKusK0fmbGBLUnUhZOM1ClRzzR86lGFpMzOcTj7FQ2Kki
4kgBhnhS5RPjSBZqRXnCrXkYmk2xD3X3ZiFRROpZhQBDIT5T64t0WIgq3i2g
78NQZc2soLvIC7EWVyfeNl3hnyo859qYKLuXxx26QEMFzLSfrEieyDq24dfu
KCpS42G1nEx3lLRm1r7Jfx2Kbn/izotwQf57pR4WThSUi2oCK2IdEf3y2F0H
bVPUny/rcGm2Q7UDplHOsyaIKZcSfUI3Ij/t+98NtRujiP1+LX1yCxQ29saC
WEhGRsPjz65HUxGjy/i9pdAImR9IO2cWZ4hUpXfcJ/cYovTfbOqv2X2SLSxW
+LimkZCZJIg2LX3I1qS8YFWF66FzzaOJk3PLbIYmwfIgcQ16yT9C2NxKgqrV
Nl8RBrVXdhnJjb+vBf9XzEMzqUQ0irVtLd9sBsOGwTdebiEgac4/Z2Y+MmAw
as/GJqImytY3/pDIt4LhhUpbaeQnWUE8r+rNojUojhcXtSyrZSB53OdpYwMf
s+MHwv1UMkyvgTAbbguWkrgeEksp2zZnXRz0jR28vTVHIVyZkr0ZsD+EO9rD
pon4ede9Q7Ik/BflfX0H4Mn6qA7F7TK8v1+p9c4Blu6WbCqUI/aJ4L9Igb2O
sFygs/zacJgNj+eJmXInGFXdyp32mmKbHbDcUN3uDBMvDATMeiUbuAXi7n4X
yHLomNx2RsXW9e+MGVS7Qod7rlr0VM2OCrgTYmPqDiNlx718+Z/YJ1PNGx9G
bgMx1y6pcEYDhmv7DoTd/ALuWVZtOE8mgINJhtMVpQf0GDgpHWOI4Bt7hFHM
Y0LKaBvvvVgbRGN/NnAnvMBoNIIY97cOPFLKzYYusoHV/mHXEl0PJB4XdUgF
AAk7biTlbCeB+LGHtZjnDZ2atUPcLw3hhG7w5977faDymUhxhWsE5Ooewe4d
vpDUOL13fT4Z+uQ/b8oI8YOut39wrFqN4Z3uTb1jB/2BR22huvWaQNTw6/Ky
w9tBa5/tqYqltdDrIi7GLwXA+KXiKnMKBXxcs/c41gVCICUvgGK7DvKyux/W
dAWBpEkv4WgoFb5lXs1VGQRDYMB5fudRGjD1Qsd2BnDgfn0T/8d4Gtwb0E9+
zuEAy3Scn55Ag+bolq7wXRxwnvRMcRPQoK5/VhIdyQF65kyKREyDMek8OfMU
B963fS1IbqaBKChNa7ycA2VulAzbVRj4ka1sti5wgFrmm0HUxSA0ppTRucSB
fOLxjFcGGJTUOCq4n+GQo+jIuEbFYF5eF1dugEPCyeSzWlswUCzoH8I24BBU
P5I5FILBgweCGLcQHB6sXSNsDMOAnG5lNBKGAyvVTZgXiUHiD6pEYRQOLpxL
wu2xGKTEMhKeH8GBPg1Zt5MxKKpsdUlPx6FwJy/r+zQM7Esnmu1EOJjcLcw6
LMTg9CioBy/goHNuLot+EQPR1dJqt+s4CJV00cJlDOrhBnWqBIel3cEixfUV
/7wX/tckOJxpSxI1lGBgWxGyJaAah///CzxyVvWopTj8C3OSL5w=
           "]]}, 
         Annotation[#, "Charting`Private`Tag$8179#3"]& ], 
        TagBox[{
          Directive[
           Opacity[1.], 
           RGBColor[0.922526, 0.385626, 0.209179], 
           AbsoluteThickness[1.6]], 
          LineBox[CompressedData["
1:eJwtlH8wlHkcx63tSSSsZbfdp1ZUksGtWFzY/fix+bFPXbqIFXcppxPHHXEl
W8t6hPIrYf3OydZgjYpL4fm6bq6orpIrP+oqpeKKYu9GhOtm7o/3vP59zbxm
3uYRcTsitbW0tLZ+2n/UrK8js8/gqKVCYGhVL0b1hNlvDpU4Ukl9V6yuEqPg
hDLscSmOeGi3E7NYjDpRvuKzfBzVe6Tr0kkxIkNT0/plOKIziy6+ixQjTkGQ
jLcbR6/mN5gusRQj4cdlSRdYOAK7V1rLVd4osy82ciiHi/gj3+orG73Q+qjm
n38P56BqaZxeSaUHStZ7Z9cmXolC3QYnFNkiJJY2bTbfxEbbC8/IAhluiFc4
0s7XYaF9ta8xLMkFNQywwh3emaCTNae3jwoFyFvn2sGhbiYa/XEh4PIbexQ8
8pc5pjRGTVZpq8LP2aI1t5jTFgoGcjoXRFbaWCFN5UXn0V1GSL1CqtyfY4E+
fKzzFBw1QMzSqft11jiisR8JVSH6yEobWTh/ZKA1NLpFBKaHShvKYjEPGlIt
s/qCPqiD+Ee3/l0x00GJn7rtfZuKIbHIT08lWhQNG0lq/rSlI3fGgwSPJgMY
DN+1oQ2joearKY3nB01h+EO9dVPYPGWy89lSz4hV0B9fXnZlcYaaawpL6aCZ
w1xm3ECIt4YSdPuz9/StBYvamLsGwknKb/nsZN5XljBxfopNP/WSGisiOfIS
K9j4Iu4fgXSIqqof48OwNcRSDzj88m6qUTYeZv/UBhbaKzYqbyMR2X2aVXvb
DhZLdRfHjIZF+pOhrJB4PjzRnD8x7v5SJLfr4UxE28OLR4YyN/WkaLqHk7Q3
bRNk8G+MuhzSiFxdaq//UeMAN5xPzJA3Z0SBGTZVVLsjPK6Kd/dKmRcNtBSq
eucEUBBpk6x8qwXqgfGDYZudocNCZZltTIc7xXNKUuECdw03Tdp/g0Hj+5KZ
rMXP4ciTrtjpAh0wzO+6b3zQFRhPQrGYN7rAVsf0zJq5g7B7dscCTx9s24oy
Q68JIdG/JjlriwHsJb9Tz7sA9NIahiK3GYHumIP0gK0H1N8h+09FMkA+ga24
intCcuu4dHWRMeT2Nv+kt9ELbk3cI9Z2MsHzRY1JqZs3xHKucJz6TODhs2oq
z0cM2rutE+oWPnUqjVrXl7AFnueVq8zYbFhTWHPJvdgHfNn5PmzrlZDEJe7t
6/CF2jb9xOidHHgZdDPMdKk/+Ppkp/RGc6G1Xcmo8JLANXVbytk4LsQkfJ/l
6icBIet5yrFELpy56UwNb5OAw6jrEScZFzqzcvbxpBLgpb89UlvAhUt9tsWN
8RKY7touO3yZC/ZxgUVvKiVQ5cSWWy/FoSvIXDM7IwFOlZccW45DljBnw4UF
CRRh8fKnhjjkradWRi8hIKv/hryYgwOUH3N8ZEhA4g+H07RtcTCblwT0WBLg
p36cPvQlDmu9WWbXdxLwq6meojUYB8uRartsKQHCVCdFfhgO3NyRua1fE+BI
5Cm2ROFgMpV75+EBAnjjkHHhMA6u/lGhmjQClAGxGSeP4lDeUhHceZwAk3Zl
xn4FDq20dGZmLgG6x6cyeLk4FIeE/7KqjADFJI/8UPjJLyKg7XU1AQtBErK/
BIc9ge+jWs8ScKgrmWyuwCFV4P4wrYGA//8LNJjjkoAWAv4Flv4pSA==
           "]]}, 
         Annotation[#, "Charting`Private`Tag$8179#4"]& ], 
        TagBox[{
          Directive[
           Opacity[1.], 
           RGBColor[0.528488, 0.470624, 0.701351], 
           AbsoluteThickness[1.6]], 
          LineBox[CompressedData["
1:eJwt2Gk41N3fAPCxjEFiSLYpW4pbKtmXbueEpEhosQvdpBTKWoohZkZRomSr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           "]]}, 
         Annotation[#, "Charting`Private`Tag$8179#5"]& ], 
        TagBox[{
          Directive[
           Opacity[1.], 
           RGBColor[0.772079, 0.431554, 0.102387], 
           AbsoluteThickness[1.6]], 
          LineBox[CompressedData["
1:eJwtlnk41AsXxy1N1mzDjJm5DLJEKlvanZMilSXq2kpK6Sokrux7TJuyZr83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           "]]}, 
         Annotation[#, "Charting`Private`Tag$8179#6"]& ]}}, {}}, {
     DisplayFunction -> Identity, 
      Method -> {
       "DefaultBoundaryStyle" -> Automatic, 
        "DefaultGraphicsInteraction" -> {
         "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
          "Effects" -> {
           "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
            "Droplines" -> {
             "freeformCursorMode" -> True, 
              "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
        "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> 
        None}, DisplayFunction -> Identity, DisplayFunction -> Identity, 
      Ticks -> {
        Charting`ScaledTicks[
        "Log", {Log, Exp}, "Nice", WorkingPrecision -> MachinePrecision, 
         RotateLabel -> 0], Automatic}, AxesOrigin -> {-6.907755278982137, 0},
       FrameTicks -> {{Automatic, Automatic}, {
         Charting`ScaledTicks[
         "Log", {Log, Exp}, "Nice", WorkingPrecision -> MachinePrecision, 
          RotateLabel -> 0], 
         Charting`ScaledFrameTicks[{Log, Exp}]}}, GridLines -> {None, None}, 
      DisplayFunction -> Identity, PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.05], 
         Scaled[0.05]}}, PlotRangeClipping -> True, ImagePadding -> All, 
      DisplayFunction -> Identity, 
      Method -> {
       "DefaultBoundaryStyle" -> Automatic, 
        "DefaultGraphicsInteraction" -> {
         "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
          "Effects" -> {
           "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
            "Droplines" -> {
             "freeformCursorMode" -> True, 
              "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
        "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> 
        None, "ClippingRange" -> {{{-6.907754997032942, 
         6.907754997032942}, {-43.29809751622941, 
         59.35915565795081}}, {{-6.907754997032942, 
         6.907754997032942}, {-43.29809751622941, 59.35915565795081}}}}, 
      DisplayFunction -> Identity, AspectRatio -> 
      NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
      AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, 
      CoordinatesToolOptions -> {"DisplayFunction" -> ({
          Exp[
           Part[#, 1]], 
          Part[#, 2]}& ), "CopiedValueFunction" -> ({
          Exp[
           Part[#, 1]], 
          Part[#, 2]}& )}, DisplayFunction :> Identity, 
      Frame -> {{False, False}, {False, False}}, 
      FrameLabel -> {{None, None}, {None, None}}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], 
      Method -> {
       "DefaultBoundaryStyle" -> Automatic, 
        "DefaultGraphicsInteraction" -> {
         "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
          "Effects" -> {
           "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
            "Droplines" -> {
             "freeformCursorMode" -> True, 
              "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
        "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> 
        None}, PlotLabel -> FormBox["\"CA coefficients\"", TraditionalForm], 
      PlotRange -> NCache[{{-6.907755278982137, 
          Log[1000]}, {-43.29809751622941, 
         59.35915565795081}}, {{-6.907755278982137, 
        6.907755278982137}, {-43.29809751622941, 59.35915565795081}}], 
      PlotRangeClipping -> True, PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.02], 
         Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}], 
    FormBox[
     FormBox[
      TemplateBox[{
       "\"\[Gamma]R->1S08\"", "\"gR->1S01\"", "\"gR->1S08\"", 
        "\"gR->3S18, LO Lorentz ztructure\"", 
        "\"gR->3S18, NLO Lorentz structure 1\"", 
        "\"gR->3S18, NLO Lorentz structure 2\""}, "LineLegend", 
       DisplayFunction -> (FormBox[
         StyleBox[
          StyleBox[
           PaneBox[
            TagBox[
             GridBox[{{
                TagBox[
                 GridBox[{{
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}, {
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #4}, {
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #5}, {
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.772079, 0.431554, 0.102387], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.772079, 0.431554, 0.102387], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #6}}, 
                  GridBoxAlignment -> {
                   "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                  AutoDelete -> False, 
                  GridBoxDividers -> {
                   "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                  GridBoxItemSize -> {
                   "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                  GridBoxSpacings -> {
                   "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
              GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
              AutoDelete -> False, 
              GridBoxItemSize -> {
               "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
              GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
             "Grid"], Alignment -> Left, AppearanceElements -> None, 
            ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
            "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
          FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
          False], TraditionalForm]& ), 
       InterpretationFunction :> (RowBox[{"LineLegend", "[", 
          RowBox[{
            RowBox[{"{", 
              RowBox[{
                RowBox[{"Directive", "[", 
                  RowBox[{
                    RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                    
                    TemplateBox[<|
                    "color" -> RGBColor[0.368417, 0.506779, 0.709798]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
                ",", 
                RowBox[{"Directive", "[", 
                  RowBox[{
                    RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                    
                    TemplateBox[<|
                    "color" -> RGBColor[0.880722, 0.611041, 0.142051]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
                ",", 
                RowBox[{"Directive", "[", 
                  RowBox[{
                    RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                    
                    TemplateBox[<|
                    "color" -> RGBColor[0.560181, 0.691569, 0.194885]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
                ",", 
                RowBox[{"Directive", "[", 
                  RowBox[{
                    RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                    
                    TemplateBox[<|
                    "color" -> RGBColor[0.922526, 0.385626, 0.209179]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
                ",", 
                RowBox[{"Directive", "[", 
                  RowBox[{
                    RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                    
                    TemplateBox[<|
                    "color" -> RGBColor[0.528488, 0.470624, 0.701351]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
                ",", 
                RowBox[{"Directive", "[", 
                  RowBox[{
                    RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                    
                    TemplateBox[<|
                    "color" -> RGBColor[0.772079, 0.431554, 0.102387]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], 
                  "]"}]}], "}"}], ",", 
            RowBox[{"{", 
              RowBox[{#, ",", #2, ",", #3, ",", #4, ",", #5, ",", #6}], "}"}],
             ",", 
            RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
            RowBox[{"LabelStyle", "\[Rule]", 
              RowBox[{"{", "}"}]}], ",", 
            RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
       Editable -> True], TraditionalForm], TraditionalForm]},
   "Legended",
   DisplayFunction->(FormBox[
     GridBox[{{
        TagBox[
         ItemBox[
          PaneBox[
           TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
           BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
         "SkipImageSizeLevel"], 
        ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
      GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
      AutoDelete -> False, GridBoxItemSize -> Automatic, 
      BaselinePosition -> {1, 1}], TraditionalForm]& ),
   Editable->True,
   InterpretationFunction->(FormBox[
     RowBox[{"Legended", "(", 
       RowBox[{#, ",", 
         RowBox[{"Placed", "[", 
           RowBox[{#2, ",", "After"}], "]"}]}], ")"}], TraditionalForm]& )], 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.9336687496516533`*^9},
 CellLabel->"Out[92]=",ExpressionUUID->"403869f4-3eb3-4a04-81fe-341b03a30dbe"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1440., 782.25},
WindowMargins->{{Automatic, 1260}, {-22.5, Automatic}},
FrontEndVersion->"13.0 for Linux x86 (64-bit) (February 4, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"2fdcc224-2a17-4be0-9241-5b4f0e712086"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 630, 14, 127, "Text",ExpressionUUID->"8bac1e55-9a7d-449d-b07a-b07176be5702"],
Cell[CellGroupData[{
Cell[1213, 38, 217, 3, 68, "Section",ExpressionUUID->"b1389a0d-12b1-435e-a2a7-cc8fdef280f6"],
Cell[CellGroupData[{
Cell[1455, 45, 405, 9, 29, "Input",ExpressionUUID->"c1dfa01e-2661-45bc-8287-da529fe2c7f6"],
Cell[1863, 56, 241, 5, 50, "Output",ExpressionUUID->"19c8bf00-b871-45cc-927e-1f02ee1a7407"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2141, 66, 396, 9, 29, "Input",ExpressionUUID->"c8b0df86-52cd-4006-aa3b-a730e48b2593"],
Cell[2540, 77, 219, 5, 50, "Output",ExpressionUUID->"242aa950-86f4-46d2-ab84-5576a80be8e6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2796, 87, 396, 9, 29, "Input",ExpressionUUID->"db673021-f60c-4f0e-929a-e0a22b9ef73b"],
Cell[3195, 98, 219, 5, 50, "Output",ExpressionUUID->"008a0374-41a0-439b-9cce-527c5ceafd48"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3451, 108, 969, 25, 71, "Input",ExpressionUUID->"4150fc36-6d9d-4ff6-b364-a1258f7e3413"],
Cell[4423, 135, 802, 24, 53, "Output",ExpressionUUID->"359c36bc-a564-4eea-8a5b-b913315606e7"],
Cell[5228, 161, 563, 16, 52, "Output",ExpressionUUID->"b3dd9707-f888-4ed2-8c7a-225cf99ce09f"],
Cell[5794, 179, 378, 10, 51, "Output",ExpressionUUID->"e412f0c0-29bb-4820-a874-7ba3745311c3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6209, 194, 1156, 28, 71, "Input",ExpressionUUID->"63725ca5-a98c-4307-8c0d-3c417d757d23"],
Cell[7368, 224, 30620, 589, 250, "Output",ExpressionUUID->"94312ceb-4a17-4d8e-a798-ed117cb5291f"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[38037, 819, 269, 4, 68, "Section",ExpressionUUID->"f6133528-02c4-454b-af4a-ac8e81daf0ad"],
Cell[CellGroupData[{
Cell[38331, 827, 454, 10, 29, "Input",ExpressionUUID->"eb3e6d07-7d8c-4fda-b143-f1f3e5819be8"],
Cell[38788, 839, 8075, 241, 171, "Output",ExpressionUUID->"69c18155-b3bc-4d49-bbea-fae46d4b7f32"]
}, Open  ]],
Cell[CellGroupData[{
Cell[46900, 1085, 1804, 49, 133, "Input",ExpressionUUID->"e9fed437-7dc9-48a3-8029-9ddc193889eb"],
Cell[48707, 1136, 252, 4, 32, "Output",ExpressionUUID->"989b676e-df65-4e79-8f99-59165705a858"],
Cell[48962, 1142, 268, 5, 32, "Output",ExpressionUUID->"112213a1-9043-4346-9b5a-f4f931d64322"]
}, Open  ]],
Cell[49245, 1150, 1091, 29, 71, "Input",ExpressionUUID->"feb0fc82-b468-4b04-8107-836e1b21ff78"],
Cell[CellGroupData[{
Cell[50361, 1183, 1329, 32, 71, "Input",ExpressionUUID->"9f4a7c23-0851-4bb7-a186-87d2ee7a8f52"],
Cell[51693, 1217, 31878, 609, 247, "Output",ExpressionUUID->"ac00b49b-9f01-4940-a836-c8a13d791657"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[83620, 1832, 321, 5, 68, "Section",ExpressionUUID->"30909d6a-cbe4-4b3d-9b64-dbdfdc482455"],
Cell[CellGroupData[{
Cell[83966, 1841, 506, 11, 29, "Input",ExpressionUUID->"c52024df-0782-4b85-98ad-7cfe03d72883"],
Cell[84475, 1854, 5574, 168, 122, "Output",ExpressionUUID->"08ad74ff-2acc-48ee-9483-2a6b91072e07"]
}, Open  ]],
Cell[90064, 2025, 1699, 48, 113, "Input",ExpressionUUID->"d4f12e4d-b793-413b-bd0f-c5b124680cce"],
Cell[CellGroupData[{
Cell[91788, 2077, 1407, 32, 71, "Input",ExpressionUUID->"f41527d8-57a9-4343-b0a1-b1376a27b05e"],
Cell[93198, 2111, 34864, 684, 247, "Output",ExpressionUUID->"403869f4-3eb3-4a04-81fe-341b03a30dbe"]
}, Open  ]]
}, Open  ]]
}
]
*)


